Multiplicity One and van Dijk's Conjecture for Connected Complex Symmetric Spaces

We prove regularity for symmetric pairs of connected complex reductive groups by combining invariant theory with the analysis of Schwartz distributions. For the classical residual families, a Gaussian lifting argument reduces the required equivariant vanishing to invariant theory in quadratic moment quotients: contraction and supertrace identities settle DIII and balanced CII, while Gram-matrix invariants and volume tensors handle BDI/Spin. In the exceptional EVII case, transverse slices and explicit radial differential operators establish the vanishing of the full sign-equivariant Schwartz-distribution space. Together with the reduction to irreducible factors and finite-component assembly, these results establish regularity for all symmetric pairs of connected complex reductive groups. We further establish multiplicity one for irreducible Casselman-Wallach representations whenever the complex symmetric space is connected, allowing disconnected ambient groups. In particular, van Dijk's unitary Gelfand conjecture follows in this setting. Finally, we construct an invariant tempered distribution supported on an EVII nilpotent orbit closure whose Fourier transform also has nilpotent support, showing that the EVII isotropy representation is not special.

==> anc/README.txt <==
ANCILLARY COMPUTATIONS FOR MULTIPLICITY ONE FOR COMPLEX SYMMETRIC SPACES

This ZIP contains the explicit finite computations used in Appendix A and
the EVII arguments. The scripts use exact integer/rational arithmetic;
there are no floating-point rank tests and no network or external data
dependencies. The bundled Lie-algebra helpers are retained unchanged.

RUNNING THE CHECKS

Requirements: Python 3, NumPy and SymPy. Install the two packages, if needed,
with the same Python interpreter used below:

    python -m pip install numpy sympy

From the manuscript directory (the ZIP root), run:

    python anc/verify_all.py

This runs eight checks: E7/A7 enumeration; the complete EVII trace/weight
table; orbit-15 conormal; semisimple/sign-adapted orbit-20 geometry; orbit-20
radial rederivation and delta recurrence; orbit-17/18 local elimination;
and regeneration of the two alternate-coordinate slice certificates.
It also compares the freshly reconstructed orbit-17/18/20 triples and
ordered normal bases with current_revision/coordinates17/18/20.json.

The runner uses temporary directories for generated data and runs the
older scripts on copies, preserving every delivered JSON certificate.
To retain logs and generated data, choose an empty output directory:

    python anc/verify_all.py --output /path/to/generated-results

A faster subset is:

    python anc/verify_all.py --quick

Quick mode runs five checks, but uses the displayed orbit-20 operator
without ambient rederivation and omits orbit-17/18 local elimination and
alternate-coordinate regeneration. It is not a replacement for full mode.
Do not use Python -O or PYTHONOPTIMIZE: several existing verifiers use
assertions. All scripts also work by absolute path from another directory.

FILE MAP AND MATHEMATICAL INTERFACES

1. nice/verify_e7_a7.py -> nice_factors.tex, Appendix A.
   Two separate E7 root constructions agree on 126 roots. Enumerating
   all 3^7 labels gives 99 sl2-compatible necessary candidates, of which
   79 pass the distinguished necessary test. All 24 grouped table rows
   are checked; the minimum lower bound is 10. These are necessary
   candidates, not an asserted classification of actual nilpotent orbits.
   Optional: --output /path/to/e7_a7_certificate.json saves all 99 records.

2. evii/verify_orbit_table.py -> evii_direct.tex, trace/Kazhdan table.
   Recomputes all 22 supplied characteristics, T(e), normal dimensions,
   weight multiplicities and sum(weights)=108-T(e), including the three
   trace groups used in the proof. The characteristic list comes from
   the cited Dokovic classification; this script does not prove that
   classification or the exhaustiveness of the orbit list.

3. evii/verify_orbit15.py -> evii_direct.tex, orbit-15 symbol calculation.
   Reads current_revision/coordinates15.json, checks the normal triple
   and complete two-dimensional weight-zero conormal, and verifies the
   stated z1,z2 Gram matrix [[0,-3],[-3,0]] with determinant -9.

4. evii/verify_geometry.py -> evii_direct.tex, semisimple cases and
   Lemma lem:EVII-slice20. Uses semisimple_certificate.json,
   sign20_certificate.json and cubic_norms.json. Checks restricted-root
   multiplicities (8,1), all six semisimple cases, the component action,
   the involution/bracket identities, cubic E6-invariance, the actual
   orbit-20 slice ideal (a,b,uv), and punctured-branch stabilizer dimensions.

5. evii/established/singular/verify.py -> evii_direct.tex, eq:EVII-M17
   and eq:EVII-M18, with evii_coordinate_record.tex.
   Reconstructs the radial Laplacians from the ambient bracket, compares
   exact minors with orbit_17_certificate.json and orbit_18_certificate.json,
   and checks commutators, nonlinear stabilizer invariance and the compact
   orbit-17 leading-order formula. All needed audit helpers are included
   in evii/established/audit/computations; no separate audit download is needed.

6. evii/established/singular/verify_local20.py -> evii_twenty_record.tex
   and homogeneity_obstruction.tex, Lemma lem:C-quadratic-annihilation.
   Checks L^16(delta_0)=0 and the q commutator. Default mode verifies the
   consequence of the displayed rational operator. --rederive additionally
   reconstructs and compares that operator from the ambient Lie algebra;
   the full runner uses this stronger mode.

7. evii/established/regular_slice.py and slice17.py -> auxiliary exact
   slice certificates regular_slice.json and slice17.json. The former
   reconstructs the alternate orbit-20 slice and cubic norms; the latter
   reconstructs the orbit-17 slice, including quadratic ranks 9 and 8,
   dual norm 8 and the sample orbit dimension 50. The runner regenerates
   and compares both complete JSON files on temporary copies. Running
   these two legacy scripts directly overwrites their adjacent JSON files
   and creates normal-data caches in the adjacent audit/computations.

ORBIT-20 COORDINATES AND SIGNS

Three explicitly recorded orbit-20 representatives/bases occur here.
Repeated coordinate letters do not identify their vectors.

* The current sign-adapted slice in evii_direct.tex and
  evii/sign20_certificate.json has
      P2=-960a,
      P4=3072b+(413696/9)a^2,
      N+=-16u, N-=16v.
  Its verification entry point is evii/verify_geometry.py.

* The alternate record in evii/established/regular_slice.json has
      P2=-240a,
      P4=-192b+(25856/9)a^2,
      N+=-4u, N-=-4v.
  It is computed with its own explicit triple and normal basis. Its
  coefficients must not be substituted into the sign-adapted slice.

* The radial representative e' in evii_twenty_record.tex is recorded in
  current_revision/coordinates20.json. Its ordered normal coordinates
  are (s0,s1,s2,s3), q0=-80*s3/3, with Kazhdan weights (8,6,6,4).
  It is used by singular/verify_local20.py and Appendix C.

CURRENT DATA AND SCOPE

The four current_revision/coordinates*.json files are the checked
coordinate inputs; the three singular_lifting.radial.*.txt files preserve
full radial output. Historical revision reports, source diffs, citation
audits, source-validation snapshots and obsolete PDF QA reports are
excluded from this release; none are required by the verification scripts.
The reproduced checks are recorded in anc/verification_summary.txt.

The earlier standalone notes regular_boundary.md and global_measure_route.md
are not missing computational inputs. The current node/all-jet proof is
in evii_direct.tex; the global positive-measure argument is in
homogeneity_obstruction.tex (Appendix C).

These programs certify the stated finite algebraic calculations. The
written proofs supply the analytic arguments about distributions, all
jets, integrability, Fourier transform and global vanishing. Orbit-list
exhaustiveness remains an input from the explicitly cited classification.


==> anc/current_revision/coordinates15.json <==
{
  "e": {
    "56": "-1",
    "59": "-1",
    "62": "1",
    "64": "-1",
    "65": "1",
    "66": "1",
    "67": "1",
    "68": "1",
    "77": "-1",
    "83": "-1",
    "89": "1",
    "95": "-1",
    "96": "1",
    "101": "1",
    "106": "-1",
    "111": "1"
  },
  "f": {
    "14": "-1",
    "20": "1",
    "26": "-1",
    "32": "1",
    "33": "-1",
    "38": "-1",
    "43": "1",
    "48": "1",
    "119": "1/2",
    "122": "1/2",
    "125": "-1/2",
    "127": "1/2",
    "128": "-1/2",
    "129": "-1/2",
    "130": "-1/2",
    "131": "-1/2"
  },
  "d": {
    "0": "4",
    "1": "4",
    "2": "6",
    "3": "8",
    "4": "6",
    "5": "4"
  },
  "conormal": [
    {
      "40": "2",
      "53": "1",
      "57": "1",
      "60": "-1",
      "63": "1",
      "115": "1"
    },
    {
      "52": "1",
      "103": "1/2",
      "108": "-1/2",
      "112": "-1/2",
      "117": "1/2",
      "126": "1"
    }
  ]
}

==> anc/current_revision/coordinates17.json <==
{
  "e": {
    "40": "-1",
    "45": "-1",
    "49": "1",
    "53": "-1",
    "54": "1",
    "56": "1",
    "57": "1",
    "59": "1",
    "60": "-1",
    "62": "-1",
    "63": "1",
    "64": "-1",
    "65": "1",
    "66": "1",
    "67": "-1",
    "68": "1",
    "70": "1",
    "77": "-1",
    "83": "-1",
    "89": "1",
    "95": "-1",
    "96": "-1",
    "101": "-1",
    "106": "-1",
    "111": "1",
    "115": "-1"
  },
  "f": {
    "7": "-4/3",
    "14": "1/3",
    "20": "2/3",
    "26": "2/3",
    "32": "1/3",
    "33": "4/3",
    "38": "1/3",
    "43": "-1/3",
    "48": "-4/3",
    "52": "1/3",
    "103": "1/2",
    "108": "-3/2",
    "112": "-3/2",
    "116": "3/2",
    "117": "-1/2",
    "119": "-1/2",
    "120": "-1/2",
    "122": "-3/2",
    "123": "-1/2",
    "125": "-3/2",
    "126": "-3/2",
    "127": "1/2",
    "128": "-1/2",
    "129": "-1/2",
    "130": "-1/2",
    "131": "-1/2"
  },
  "d": {
    "0": "6",
    "1": "5",
    "2": "8",
    "3": "10",
    "4": "7",
    "5": "4",
    "6": "1"
  },
  "normal": [
    {
      "132": "1"
    },
    {
      "14": "1",
      "20": "-2",
      "26": "-2",
      "32": "1",
      "38": "1",
      "43": "-1",
      "52": "1"
    },
    {
      "7": "-1/9",
      "14": "1/3",
      "20": "-5/9",
      "26": "-5/9",
      "32": "2/3",
      "33": "1/9",
      "38": "2/3",
      "43": "-2/3",
      "48": "2/9",
      "103": "1",
      "108": "-1",
      "112": "-1",
      "119": "1"
    },
    {
      "7": "-1/9",
      "14": "1/3",
      "20": "-5/9",
      "26": "-8/9",
      "32": "1/3",
      "33": "-2/9",
      "38": "1/3",
      "43": "-2/3",
      "48": "-4/9",
      "117": "-1",
      "122": "1"
    },
    {
      "7": "1/9",
      "14": "-1/3",
      "20": "2/9",
      "26": "5/9",
      "32": "-1/3",
      "33": "2/9",
      "43": "1/3",
      "48": "4/9",
      "117": "1",
      "125": "1"
    },
    {
      "7": "8/9",
      "14": "-2/3",
      "20": "4/9",
      "26": "4/9",
      "32": "-2/3",
      "33": "-8/9",
      "38": "-2/3",
      "43": "2/3",
      "48": "8/9",
      "103": "-1",
      "108": "1",
      "112": "1",
      "116": "-1",
      "117": "1",
      "120": "1",
      "123": "1",
      "126": "1"
    },
    {
      "7": "-1/9",
      "14": "-2/3",
      "20": "7/9",
      "26": "7/9",
      "32": "-1/3",
      "33": "-2/9",
      "48": "-1/9",
      "103": "-1",
      "120": "1",
      "123": "1",
      "127": "1"
    },
    {
      "7": "1/9",
      "14": "1/3",
      "20": "-4/9",
      "26": "-4/9",
      "32": "2/3",
      "33": "-1/9",
      "38": "1/3",
      "43": "-1/3",
      "48": "-2/9",
      "117": "-1",
      "128": "1"
    },
    {
      "7": "-5/9",
      "14": "4/3",
      "20": "-13/9",
      "26": "-16/9",
      "32": "4/3",
      "33": "5/9",
      "38": "1",
      "43": "-2/3",
      "48": "-5/9",
      "103": "1",
      "112": "-1",
      "116": "1",
      "117": "-1",
      "120": "-2",
      "123": "-1",
      "129": "1"
    },
    {
      "7": "5/9",
      "14": "-4/3",
      "20": "10/9",
      "26": "13/9",
      "32": "-4/3",
      "33": "-5/9",
      "38": "-4/3",
      "43": "1",
      "48": "5/9",
      "103": "-1",
      "108": "1",
      "112": "2",
      "116": "-1",
      "117": "1",
      "120": "1",
      "130": "1"
    },
    {
      "7": "-1/9",
      "14": "2/3",
      "20": "-8/9",
      "26": "-8/9",
      "32": "1/3",
      "33": "-2/9",
      "38": "1/3",
      "43": "-1/3",
      "48": "-1/9",
      "117": "-1",
      "131": "1"
    }
  ],
  "labels": [
    4,
    0,
    0,
    0,
    0,
    0,
    -2
  ]
}

==> anc/current_revision/coordinates18.json <==
{
  "e": {
    "52": "-1",
    "56": "-1",
    "59": "1",
    "62": "-1",
    "64": "1",
    "65": "1",
    "66": "1",
    "67": "1",
    "68": "-1",
    "69": "-1",
    "77": "1",
    "83": "-1",
    "89": "1",
    "95": "1",
    "96": "-1",
    "101": "1",
    "103": "1",
    "106": "-1",
    "108": "-1",
    "111": "1",
    "112": "-1",
    "116": "-1",
    "117": "-1",
    "120": "-1",
    "123": "1",
    "126": "-1"
  },
  "f": {
    "14": "-9/10",
    "20": "3/10",
    "26": "-3/10",
    "32": "-9/10",
    "33": "3/10",
    "38": "3/10",
    "40": "-9/10",
    "43": "9/10",
    "45": "-3/10",
    "48": "-3/2",
    "49": "-3/10",
    "53": "3/10",
    "54": "3/10",
    "57": "-3/10",
    "60": "3/10",
    "63": "9/10",
    "115": "7/5",
    "119": "1/5",
    "122": "-4/5",
    "125": "4/5",
    "127": "-1/5",
    "128": "2/5",
    "129": "-1/5",
    "130": "-7/5",
    "131": "4/5",
    "132": "-2/5"
  },
  "d": {
    "0": "2",
    "1": "3",
    "2": "4",
    "3": "6",
    "4": "5",
    "5": "4",
    "6": "-1"
  },
  "normal": [
    {
      "7": "1"
    },
    {
      "14": "9/20",
      "20": "-3/20",
      "26": "3/20",
      "32": "9/20",
      "33": "-3/20",
      "38": "-3/20",
      "40": "-21/20",
      "43": "-9/20",
      "45": "33/20",
      "48": "3/4",
      "49": "33/20",
      "53": "-33/20",
      "54": "-33/20",
      "57": "33/20",
      "60": "-33/20",
      "63": "21/20",
      "115": "1"
    },
    {
      "14": "-9/10",
      "20": "3/10",
      "26": "-3/10",
      "32": "3/5",
      "33": "3/10",
      "38": "-6/5",
      "40": "-9/10",
      "43": "-3/5",
      "45": "-3/10",
      "49": "-3/10",
      "53": "3/10",
      "54": "-6/5",
      "57": "-9/5",
      "60": "-6/5",
      "63": "-3/5",
      "119": "1"
    },
    {
      "14": "63/40",
      "20": "-21/40",
      "26": "-39/40",
      "32": "63/40",
      "33": "39/40",
      "38": "-21/40",
      "40": "63/40",
      "43": "-3/40",
      "45": "21/40",
      "48": "9/8",
      "49": "81/40",
      "53": "39/40",
      "54": "-21/40",
      "57": "21/40",
      "60": "-81/40",
      "63": "-3/40",
      "122": "1"
    },
    {
      "14": "-9/40",
      "20": "-57/40",
      "26": "-3/40",
      "32": "-9/40",
      "33": "63/40",
      "38": "-57/40",
      "40": "-9/40",
      "43": "9/40",
      "45": "-63/40",
      "48": "9/8",
      "49": "-3/40",
      "53": "63/40",
      "54": "3/40",
      "57": "57/40",
      "60": "3/40",
      "63": "-51/40",
      "125": "1"
    },
    {
      "14": "-39/20",
      "20": "3/20",
      "26": "-3/20",
      "32": "-9/20",
      "33": "-27/20",
      "38": "33/20",
      "40": "-9/20",
      "43": "-21/20",
      "45": "-33/20",
      "48": "-3/4",
      "49": "-33/20",
      "53": "3/20",
      "54": "-27/20",
      "57": "-3/20",
      "60": "3/20",
      "63": "39/20",
      "127": "1"
    },
    {
      "14": "9/40",
      "20": "-63/40",
      "26": "63/40",
      "32": "-51/40",
      "33": "-3/40",
      "38": "-3/40",
      "40": "-51/40",
      "43": "-9/40",
      "45": "3/40",
      "48": "-9/8",
      "49": "3/40",
      "53": "57/40",
      "54": "-3/40",
      "57": "-57/40",
      "60": "57/40",
      "63": "-9/40",
      "128": "1"
    },
    {
      "14": "-3/5",
      "20": "-3/10",
      "26": "-6/5",
      "32": "12/5",
      "33": "-3/10",
      "38": "-3/10",
      "40": "-3/5",
      "43": "3/5",
      "45": "3/10",
      "48": "3/2",
      "49": "-6/5",
      "53": "-3/10",
      "54": "6/5",
      "57": "3/10",
      "60": "-9/5",
      "63": "-9/10",
      "129": "1"
    },
    {
      "14": "-3/5",
      "20": "-9/5",
      "26": "3/10",
      "32": "-3/5",
      "33": "-3/10",
      "38": "-9/5",
      "40": "-3/5",
      "43": "-9/10",
      "45": "9/5",
      "48": "3/2",
      "49": "3/10",
      "53": "-3/10",
      "54": "-9/5",
      "57": "9/5",
      "60": "-3/10",
      "63": "-9/10",
      "130": "1"
    },
    {
      "14": "-69/40",
      "20": "-57/40",
      "26": "-63/40",
      "32": "-9/40",
      "33": "-57/40",
      "38": "3/40",
      "40": "51/40",
      "43": "9/40",
      "45": "57/40",
      "48": "-3/8",
      "49": "-63/40",
      "53": "63/40",
      "54": "3/40",
      "57": "-3/40",
      "60": "3/40",
      "63": "9/40",
      "131": "1"
    },
    {
      "14": "-3/40",
      "20": "-39/40",
      "26": "39/40",
      "32": "-3/40",
      "33": "-39/40",
      "38": "81/40",
      "40": "-63/40",
      "43": "3/40",
      "45": "-21/40",
      "48": "-9/8",
      "49": "-21/40",
      "53": "21/40",
      "54": "21/40",
      "57": "-21/40",
      "60": "21/40",
      "63": "63/40",
      "132": "1"
    }
  ],
  "labels": [
    0,
    0,
    0,
    0,
    0,
    4,
    -6
  ]
}

==> anc/current_revision/coordinates20.json <==
{
  "e": {
    "56": "-1",
    "59": "-1",
    "62": "1",
    "63": "-1",
    "64": "1",
    "96": "1",
    "101": "1",
    "103": "1",
    "106": "-1",
    "111": "-1"
  },
  "f": {
    "33": "-3/2",
    "38": "-3/2",
    "40": "-4",
    "43": "3/2",
    "48": "3/2",
    "119": "3/2",
    "122": "3/2",
    "125": "-3/2",
    "126": "4",
    "127": "-3/2"
  },
  "d": {
    "0": "6",
    "1": "8",
    "2": "10",
    "3": "14",
    "4": "10",
    "5": "6"
  },
  "normal": [
    {
      "7": "1",
      "132": "1"
    },
    {
      "14": "1",
      "20": "1",
      "26": "-1",
      "32": "1"
    },
    {
      "128": "-1",
      "129": "1",
      "130": "1",
      "131": "1"
    },
    {
      "33": "1",
      "38": "1",
      "40": "8/3",
      "43": "-1",
      "48": "-1",
      "119": "-1",
      "122": "-1",
      "125": "1",
      "126": "-8/3",
      "127": "1"
    }
  ]
}

==> anc/current_revision/singular_lifting.radial.17.txt <==
g=Matrix([[7*s0*s2/9 + 7*s0*s5/30 - 7*s0*s6/18 + 7*s0*s8/45 - 7*s0*s9/45 + 3*s1**2*s2/2 - 3*s1**2*s5/4 - 3*s1**2*s6/4 + 3*s1**2*s8/2 - 3*s1**2*s9/2 + 9*s1*s10*s2/4 - 11*s1*s10*s5/12 - s1*s10*s6/2 + 17*s1*s10*s8/12 - 17*s1*s10*s9/12 + s1*s2**2 + s1*s2*s3 - s1*s2*s4 + s1*s2*s5/60 - 3*s1*s2*s6/2 + s1*s2*s7 + 89*s1*s2*s8/60 - 89*s1*s2*s9/60 - 11*s1*s3*s5/12 - s1*s3*s6/2 + 17*s1*s3*s8/12 - s1*s3*s9/6 + 11*s1*s4*s5/12 + s1*s4*s6/2 - 8*s1*s4*s8/3 + 17*s1*s4*s9/12 - 7*s1*s5**2/15 - 23*s1*s5*s6/60 - s1*s5*s7/12 + 43*s1*s5*s8/20 - 43*s1*s5*s9/20 + s1*s6**2/2 + 3*s1*s6*s7/4 - 37*s1*s6*s8/60 + 37*s1*s6*s9/60 + 7*s1*s7*s8/12 - 7*s1*s7*s9/12 - 71*s1*s8**2/60 + 71*s1*s8*s9/30 - 71*s1*s9**2/60 + 7*s10**2*s2/12 - 2*s10**2*s5/9 - s10**2*s6/12 + 11*s10**2*s8/36 - 11*s10**2*s9/36 - s10*s2**2/36 + 3*s10*s2*s3/4 - 3*s10*s2*s4/4 - 226*s10*s2*s5/135 - 19*s10*s2*s6/36 + 3*s10*s2*s7/4 + 1189*s10*s2*s8/540 - 1189*s10*s2*s9/540 - 4*s10*s3*s5/9 - s10*s3*s6/6 + 11*s10*s3*s8/18 - 7*s10*s3*s9/36 + 4*s10*s4*s5/9 + s10*s4*s6/6 - 37*s10*s4*s8/36 + 11*s10*s4*s9/18 + 4*s10*s5**2/9 - 16*s10*s5*s6/135 - s10*s5*s7/6 - 133*s10*s5*s8/270 + 133*s10*s5*s9/270 + s10*s6**2/6 + s10*s6*s7/4 - 29*s10*s6*s8/135 + 29*s10*s6*s9/135 + s10*s7*s8/3 - s10*s7*s9/3 + 29*s10*s8**2/135 - 58*s10*s8*s9/135 + 29*s10*s9**2/135 + s2**3/6 + s2**2*s3/3 - s2**2*s4/3 + 47*s2**2*s5/135 - 5*s2**2*s6/12 + s2**2*s7/3 + 37*s2**2*s8/540 - 37*s2**2*s9/540 + s2*s3**2/6 - s2*s3*s4/3 + 17*s2*s3*s5/135 - s2*s3*s6/2 + s2*s3*s7/3 + 101*s2*s3*s8/270 - 397*s2*s3*s9/540 + s2*s4**2/6 - 17*s2*s4*s5/135 + s2*s4*s6/2 - s2*s4*s7/3 - 7*s2*s4*s8/540 + 101*s2*s4*s9/270 - 106*s2*s5**2/135 - 23*s2*s5*s6/135 - 31*s2*s5*s7/270 + 3*s2*s5*s8/2 - 3*s2*s5*s9/2 + s2*s6**2/3 - 31*s2*s6*s7/36 - 67*s2*s6*s8/135 + 67*s2*s6*s9/135 + s2*s7**2/6 + 83*s2*s7*s8/135 - 83*s2*s7*s9/135 - 103*s2*s8**2/270 + 103*s2*s8*s9/135 - 103*s2*s9**2/270 - 2*s3**2*s5/9 - s3**2*s6/12 + 11*s3**2*s8/36 + s3**2*s9/9 + 4*s3*s4*s5/9 + s3*s4*s6/6 - 37*s3*s4*s8/36 + 7*s3*s4*s9/36 + 4*s3*s5**2/9 - 16*s3*s5*s6/135 - s3*s5*s7/6 - 133*s3*s5*s8/270 - 353*s3*s5*s9/270 + s3*s6**2/6 + s3*s6*s7/4 - 29*s3*s6*s8/135 + 101*s3*s6*s9/540 + s3*s7*s8/3 + s3*s7*s9/12 + 29*s3*s8**2/135 + 151*s3*s8*s9/108 - 871*s3*s9**2/540 - 2*s4**2*s5/9 - s4**2*s6/12 + 13*s4**2*s8/18 - 11*s4**2*s9/36 - 4*s4*s5**2/9 + 16*s4*s5*s6/135 + s4*s5*s7/6 + 619*s4*s5*s8/270 - 133*s4*s5*s9/270 - s4*s6**2/6 - s4*s6*s7/4 + 131*s4*s6*s8/540 - 29*s4*s6*s9/135 - 3*s4*s7*s8/4 + s4*s7*s9/3 - 1103*s4*s8**2/540 + 1219*s4*s8*s9/540 - 29*s4*s9**2/135 - s5**3/3 + 37*s5**2*s6/27 - 34*s5**2*s7/45 - 212*s5**2*s8/135 + 212*s5**2*s9/135 + 11*s5*s6**2/135 - 523*s5*s6*s7/270 - 263*s5*s6*s8/90 + 263*s5*s6*s9/90 + s5*s7**2/18 + 52*s5*s7*s8/27 - 52*s5*s7*s9/27 + 229*s5*s8**2/54 - 229*s5*s8*s9/27 + 229*s5*s9**2/54 - s6**3/12 + 5*s6**2*s7/36 + 91*s6**2*s8/540 - 91*s6**2*s9/540 + s6*s7**2/3 + 881*s6*s7*s8/540 - 881*s6*s7*s9/540 + 703*s6*s8**2/540 - 703*s6*s8*s9/270 + 703*s6*s9**2/540 + s7**2*s8/36 - s7**2*s9/36 - 271*s7*s8**2/270 + 271*s7*s8*s9/135 - 271*s7*s9**2/270 - 1217*s8**3/540 + 1217*s8**2*s9/180 - 1217*s8*s9**2/180 + 1217*s9**3/540, s0/12 - s1**2/8 - 17*s1*s10/72 - 41*s1*s2/72 - 17*s1*s3/72 + 17*s1*s4/72 + 8*s1*s5/9 + 157*s1*s6/72 + 47*s1*s7/72 - 133*s1*s8/72 + 49*s1*s9/72 - 7*s10**2/108 + 13*s10*s2/54 - 7*s10*s3/108 + 7*s10*s4/108 + 28*s10*s5/135 + 187*s10*s6/216 + 8*s10*s7/27 - 649*s10*s8/1080 + 47*s10*s9/540 - 85*s2**2/216 - 53*s2*s3/108 + 53*s2*s4/108 + 239*s2*s5/270 + 143*s2*s6/108 + s2*s7/12 - 172*s2*s8/135 + 31*s2*s9/30 - 7*s3**2/72 + 7*s3*s4/36 + 11*s3*s5/30 + 103*s3*s6/108 + 25*s3*s7/108 - 53*s3*s8/90 + 19*s3*s9/20 - 7*s4**2/72 - 11*s4*s5/30 - 103*s4*s6/108 - 25*s4*s7/108 - 17*s4*s8/90 - 31*s4*s9/180 - 31*s5**2/90 - 104*s5*s6/135 + 77*s5*s7/135 + 187*s5*s8/135 - 377*s5*s9/270 - 25*s6**2/216 + 31*s6*s7/18 + 253*s6*s8/270 - 133*s6*s9/120 + 103*s7**2/216 - 233*s7*s8/540 - 71*s7*s9/270 - 959*s8**2/1080 + 13*s8*s9/8 - 199*s9**2/270, -s0/5 - 47*s1*s2/40 - 2*s1*s3 + 15*s1*s4/4 + s1*s5/40 + 9*s1*s6/10 - 13*s1*s7/4 - 157*s1*s8/40 + 157*s1*s9/40 - 227*s10*s2/360 - 55*s10*s3/72 + 221*s10*s4/144 + s10*s5/18 + 173*s10*s6/360 - 197*s10*s7/144 - 623*s10*s8/360 + 623*s10*s9/360 + 47*s2**2/180 - 203*s2*s3/180 + 67*s2*s4/45 - 119*s2*s5/180 - 173*s2*s6/180 - 601*s2*s7/360 - 19*s2*s8/90 + 19*s2*s9/90 - 23*s3**2/36 + 137*s3*s4/72 + 7*s3*s5/12 + s3*s6/20 - 25*s3*s7/12 - 49*s3*s8/30 + 41*s3*s9/30 - 91*s4**2/72 - 17*s4*s5/30 + 149*s4*s6/720 + 25*s4*s7/8 + 1531*s4*s8/720 - 1339*s4*s9/720 + 37*s5**2/180 + 7*s5*s6/12 + s5*s7/18 - 13*s5*s8/15 + 13*s5*s9/15 - 143*s6**2/360 - 601*s6*s7/720 - 83*s6*s8/45 + 83*s6*s9/45 - 67*s7**2/36 - 1631*s7*s8/720 + 1631*s7*s9/720 + 25*s8**2/24 - 25*s8*s9/12 + 25*s9**2/24, -7*s0/20 - 3*s1**2/8 - 49*s1*s10/12 - 29*s1*s2/60 + 61*s1*s3/24 - 11*s1*s4/3 - 211*s1*s5/120 - 353*s1*s6/60 - s1*s7/6 + 757*s1*s8/120 - 157*s1*s9/120 - 61*s10**2/36 - 631*s10*s2/360 + s10*s3/72 - s10*s4/16 - 19*s10*s5/36 - 157*s10*s6/45 - 359*s10*s7/144 + 112*s10*s8/45 - 281*s10*s9/360 - 43*s2**2/360 + 143*s2*s3/90 - 727*s2*s4/360 - 133*s2*s5/180 - 197*s2*s6/90 + 23*s2*s7/90 + 26*s2*s8/15 - 23*s2*s9/45 + 23*s3**2/24 - 91*s3*s4/36 - 37*s3*s5/20 - 269*s3*s6/90 + 29*s3*s7/24 + 154*s3*s8/45 - 61*s3*s9/18 + 17*s4**2/18 + 52*s4*s5/45 + 139*s4*s6/240 - 85*s4*s7/72 + 89*s4*s8/240 + 413*s4*s9/240 + 9*s5**2/20 + 19*s5*s6/30 - 3*s5*s7/10 - 29*s5*s8/60 + 17*s5*s9/20 - 197*s6**2/180 - 371*s6*s7/240 + 23*s6*s8/6 + 31*s6*s9/72 - 5*s7**2/24 - 3*s7*s8/80 + 199*s7*s9/240 - 481*s8**2/180 + 857*s8*s9/360 + 7*s9**2/24, -7*s0/20 - 3*s1**2/8 - 49*s1*s10/12 - 29*s1*s2/60 + 5*s1*s3/12 + 5*s1*s4/24 - 211*s1*s5/120 - 143*s1*s6/60 - 23*s1*s7/12 + 157*s1*s8/120 + 443*s1*s9/120 - 61*s10**2/36 - 631*s10*s2/360 - 25*s10*s3/18 + 19*s10*s4/9 - 19*s10*s5/36 - 701*s10*s6/360 - 235*s10*s7/72 + 281*s10*s8/360 + 167*s10*s9/180 - 43*s2**2/360 + 11*s2*s3/180 - 47*s2*s4/360 - 133*s2*s5/180 - 22*s2*s6/15 - 19*s2*s7/180 + 23*s2*s8/45 + 32*s2*s9/45 + 13*s3**2/72 - 25*s3*s4/72 - 37*s3*s5/36 - 8*s3*s6/5 - 2*s3*s7/9 + 11*s3*s8/10 + 127*s3*s9/120 - 11*s4**2/24 + 7*s4*s5/20 - 199*s4*s6/360 + 31*s4*s7/24 + 143*s4*s8/180 - 149*s4*s9/180 + 9*s5**2/20 + 2*s5*s6/3 - 19*s5*s7/60 - 17*s5*s8/20 + 73*s5*s9/60 - 209*s6**2/360 + 101*s6*s7/360 + s6*s8/45 + 509*s6*s9/120 - 5*s7**2/4 - 19*s7*s8/18 + 133*s7*s9/72 + 7*s8**2/24 - 1277*s8*s9/360 + 293*s9**2/90, -3*s0/5 + 7*s1*s10/4 - 2*s1*s2/5 - s1*s3/2 + s1*s4/2 + s1*s5/5 + s1*s6/5 + 29*s1*s8/40 - 99*s1*s9/40 + 37*s10**2/48 + 31*s10*s2/90 + 3*s10*s3/4 - 3*s10*s4/4 + 2*s10*s5/45 + 233*s10*s6/720 + 25*s10*s7/24 + 43*s10*s8/144 - 77*s10*s9/72 - 2*s2**2/15 - 3*s2*s3/10 + 3*s2*s4/10 + 37*s2*s5/180 + s2*s6/5 - 2*s2*s7/15 + 61*s2*s8/90 - 187*s2*s9/180 - s3**2/6 + s3*s4/3 + 13*s3*s5/36 + 7*s3*s6/30 - s3*s7/6 + 13*s3*s8/180 - 217*s3*s9/180 - s4**2/6 - 13*s4*s5/36 - 7*s4*s6/30 + s4*s7/6 + 157*s4*s8/360 + 251*s4*s9/360 - 4*s5**2/45 - 7*s5*s6/36 + 19*s5*s7/180 - 3*s5*s8/20 + 2*s5*s9/15 - s6**2/15 + 11*s6*s7/60 + 59*s6*s8/180 - 421*s6*s9/720 - 197*s7*s8/360 - 89*s7*s9/180 - 59*s8**2/180 + 103*s8*s9/240 - 73*s9**2/720, s0/5 + 13*s1*s10/4 - s1*s2/5 - s1*s3/2 + s1*s4/2 + 19*s1*s5/40 + 109*s1*s6/40 - 83*s1*s8/40 + 13*s1*s9/40 + 197*s10**2/144 + 19*s10*s2/20 + 67*s10*s3/72 - 67*s10*s4/72 + 2*s10*s5/45 + 1639*s10*s6/720 + 67*s10*s7/36 - 731*s10*s8/720 + 11*s10*s9/45 - s2**2/15 - 7*s2*s3/30 + 7*s2*s4/30 + 41*s2*s5/180 + 193*s2*s6/180 - s2*s7/15 - 13*s2*s8/60 - 13*s2*s9/90 - s3**2/6 + s3*s4/3 + 17*s3*s5/36 + 211*s3*s6/180 - s3*s7/6 - 44*s3*s8/45 + 73*s3*s9/360 - s4**2/6 - 17*s4*s5/36 - 211*s4*s6/180 + s4*s7/6 + 203*s4*s8/180 - 127*s4*s9/360 - 17*s5**2/180 - 59*s5*s6/60 + 8*s5*s7/45 + 11*s5*s8/18 - 113*s5*s9/180 - 161*s6**2/180 + 463*s6*s7/360 + 116*s6*s8/45 - 2041*s6*s9/720 - 491*s7*s8/360 + 29*s7*s9/90 - 103*s8**2/60 + 2309*s8*s9/720 - 1073*s9**2/720, s0/20 - 3*s1**2/8 - 13*s1*s10/12 - 53*s1*s2/60 + 5*s1*s3/12 - 5*s1*s4/12 - 97*s1*s5/120 + 19*s1*s6/60 - 31*s1*s7/24 - 281*s1*s8/120 + 701*s1*s9/120 - s10**2/2 - 23*s10*s2/40 - 37*s10*s3/36 + 37*s10*s4/36 - 17*s10*s5/36 + 173*s10*s6/360 - 65*s10*s7/72 - 17*s10*s8/40 + 59*s10*s9/30 - 91*s2**2/360 - 13*s2*s3/180 + 13*s2*s4/180 - 17*s2*s5/60 + 19*s2*s6/60 - 37*s2*s7/120 - 311*s2*s8/180 + 49*s2*s9/20 + 13*s3**2/72 - 13*s3*s4/36 - 3*s3*s5/4 - 7*s3*s6/60 - 5*s3*s7/24 - 119*s3*s8/180 + 1177*s3*s9/360 + 13*s4**2/72 + 3*s4*s5/4 + 7*s4*s6/60 + 5*s4*s7/24 - 251*s4*s8/360 - 86*s4*s9/45 + 47*s5**2/180 - 5*s5*s6/18 - 23*s5*s7/36 + 11*s5*s8/20 - 31*s5*s9/60 - 23*s6**2/360 + 41*s6*s7/180 - s6*s8/15 + 209*s6*s9/360 - 29*s7**2/36 - 31*s7*s8/120 + 281*s7*s9/120 - 29*s8**2/72 + 151*s8*s9/120 - 77*s9**2/90, -s0/5 + 15*s1*s10/4 + s1*s2/5 - s1*s3/2 - 19*s1*s5/40 - 3*s1*s6/5 + s1*s7/2 + 11*s1*s8/5 - 173*s1*s9/40 + 221*s10**2/144 + 57*s10*s2/40 + 25*s10*s3/18 - 91*s10*s4/72 - 13*s10*s5/20 + 287*s10*s6/240 + 79*s10*s7/36 + 547*s10*s8/720 - 92*s10*s9/45 + s2**2/15 - s2*s3/10 - s2*s4/15 - 41*s2*s5/180 - 4*s2*s6/15 + 7*s2*s7/30 + 71*s2*s8/45 - 883*s2*s9/360 - s3**2/6 + s3*s4/6 + 7*s3*s5/36 - s3*s6/30 + 91*s3*s8/180 - 86*s3*s9/45 + 5*s4*s5/36 + s4*s6/5 - s4*s7/6 - 29*s4*s8/90 + 397*s4*s9/360 + 17*s5**2/180 + 5*s5*s6/9 - 23*s5*s7/45 - 83*s5*s8/60 + 41*s5*s9/45 + s6**2/5 - 17*s6*s7/40 - 43*s6*s8/45 - 947*s6*s9/720 + s7**2/6 + 181*s7*s8/360 - 149*s7*s9/90 + 89*s8**2/90 - 269*s8*s9/720 + 1087*s9**2/720, -s0/5 + 2*s1*s10 + s1*s2/5 - s1*s4/2 - 19*s1*s5/40 - 3*s1*s6/5 + s1*s7/2 + 43*s1*s8/40 - 29*s1*s9/20 + 55*s10**2/72 + 383*s10*s2/360 + 23*s10*s3/36 - 37*s10*s4/72 - 2*s10*s5/3 + 169*s10*s6/180 + 83*s10*s7/72 + 11*s10*s8/30 - 317*s10*s9/360 + s2**2/15 + s2*s3/15 - 7*s2*s4/30 - 41*s2*s5/180 - 4*s2*s6/15 + 7*s2*s7/30 + 89*s2*s8/180 - 121*s2*s9/120 - s3*s4/6 - 5*s3*s5/36 - s3*s6/5 + s3*s7/6 + 61*s3*s8/180 - 89*s3*s9/180 + s4**2/6 + 17*s4*s5/36 + 11*s4*s6/30 - s4*s7/3 - 281*s4*s8/360 + 14*s4*s9/45 + 17*s5**2/180 + 5*s5*s6/9 - 23*s5*s7/45 - 47*s5*s8/60 + 59*s5*s9/180 + s6**2/5 - 17*s6*s7/40 - 43*s6*s8/45 - 127*s6*s9/120 + s7**2/6 + 79*s7*s8/90 - 89*s7*s9/90 + 8*s8**2/9 + 19*s8*s9/360 + 71*s9**2/60, -7*s0/10 + 3*s1**2/4 + 79*s1*s10/24 + 11*s1*s2/30 + s1*s3/6 - s1*s4/6 + 23*s1*s5/120 + s1*s6/15 + 5*s1*s7/6 + 49*s1*s8/120 - 49*s1*s9/120 + 31*s10**2/24 + 169*s10*s2/180 + 55*s10*s3/72 - 55*s10*s4/72 + 2*s10*s5/45 + 193*s10*s6/360 + 103*s10*s7/72 + 31*s10*s8/360 - 31*s10*s9/360 + 7*s2**2/180 + s2*s3/90 - s2*s4/90 + 29*s2*s5/180 + s2*s6/15 + 7*s2*s7/30 - s2*s8/180 + s2*s9/180 - s3**2/36 + s3*s4/18 + s3*s5/4 + 2*s3*s6/15 + s3*s7/6 - 29*s3*s8/180 + 97*s3*s9/360 - s4**2/36 - s4*s5/4 - 2*s4*s6/15 - s4*s7/6 + 19*s4*s8/360 - 29*s4*s9/180 - 43*s5**2/180 - s5*s6/2 - 11*s5*s7/90 + 109*s5*s8/180 - 109*s5*s9/180 - 19*s6**2/180 + 7*s6*s7/360 + 22*s6*s8/45 - 22*s6*s9/45 + 7*s7**2/36 + 13*s7*s8/30 - 13*s7*s9/30 - s8**2/4 + s8*s9/2 - s9**2/4], [s0/12 - s1**2/8 - 17*s1*s10/72 - 41*s1*s2/72 - 17*s1*s3/72 + 17*s1*s4/72 + 8*s1*s5/9 + 157*s1*s6/72 + 47*s1*s7/72 - 133*s1*s8/72 + 49*s1*s9/72 - 7*s10**2/108 + 13*s10*s2/54 - 7*s10*s3/108 + 7*s10*s4/108 + 28*s10*s5/135 + 187*s10*s6/216 + 8*s10*s7/27 - 649*s10*s8/1080 + 47*s10*s9/540 - 85*s2**2/216 - 53*s2*s3/108 + 53*s2*s4/108 + 239*s2*s5/270 + 143*s2*s6/108 + s2*s7/12 - 172*s2*s8/135 + 31*s2*s9/30 - 7*s3**2/72 + 7*s3*s4/36 + 11*s3*s5/30 + 103*s3*s6/108 + 25*s3*s7/108 - 53*s3*s8/90 + 19*s3*s9/20 - 7*s4**2/72 - 11*s4*s5/30 - 103*s4*s6/108 - 25*s4*s7/108 - 17*s4*s8/90 - 31*s4*s9/180 - 31*s5**2/90 - 104*s5*s6/135 + 77*s5*s7/135 + 187*s5*s8/135 - 377*s5*s9/270 - 25*s6**2/216 + 31*s6*s7/18 + 253*s6*s8/270 - 133*s6*s9/120 + 103*s7**2/216 - 233*s7*s8/540 - 71*s7*s9/270 - 959*s8**2/1080 + 13*s8*s9/8 - 199*s9**2/270, 2*s1/3 + 5*s10/18 + s2/9 + s3/9 - s4/9 - 4*s5/9 - 5*s6/9 + s7/9 + s8 - 13*s9/18, -3*s1/8 - 11*s10/120 + 19*s2/30 + 7*s3/15 - 27*s4/40 - 11*s5/60 + 59*s6/60 + 47*s7/40 + 13*s8/15 - 67*s9/40, 3*s1/8 + 49*s10/40 + 7*s2/30 + 2*s3/5 - 21*s4/40 + 9*s5/20 - s6/20 + s7/40 - 19*s8/10 + 77*s9/120, 3*s1/8 + 49*s10/40 + 7*s2/30 + 7*s3/30 - 17*s4/30 + 9*s5/20 - 7*s6/15 + 7*s7/30 - 11*s8/15 - 21*s9/40, -13*s10/120 + 3*s2/20 + 3*s3/20 - 3*s4/20 - 2*s5/15 - s6/20 + 3*s7/20 + 3*s8/5 - 53*s9/120, -3*s1/8 - 109*s10/120 - 2*s2/15 - 2*s3/15 + 2*s4/15 + s5/60 + s6/10 - 3*s7/10 - 17*s8/60 + 17*s9/40, 3*s1/8 + 3*s10/40 + 2*s2/15 + 2*s3/15 - 2*s4/15 + 19*s5/60 - 13*s6/30 - s7/5 - 4*s8/5 + 79*s9/120, -3*s1/8 - 37*s10/40 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 11*s8/20 + 49*s9/120, -3*s1/8 - 43*s10/60 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 29*s8/30 + 37*s9/60, -3*s1/8 - 43*s10/60 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 17*s8/15 + 47*s9/60], [-s0/5 - 47*s1*s2/40 - 2*s1*s3 + 15*s1*s4/4 + s1*s5/40 + 9*s1*s6/10 - 13*s1*s7/4 - 157*s1*s8/40 + 157*s1*s9/40 - 227*s10*s2/360 - 55*s10*s3/72 + 221*s10*s4/144 + s10*s5/18 + 173*s10*s6/360 - 197*s10*s7/144 - 623*s10*s8/360 + 623*s10*s9/360 + 47*s2**2/180 - 203*s2*s3/180 + 67*s2*s4/45 - 119*s2*s5/180 - 173*s2*s6/180 - 601*s2*s7/360 - 19*s2*s8/90 + 19*s2*s9/90 - 23*s3**2/36 + 137*s3*s4/72 + 7*s3*s5/12 + s3*s6/20 - 25*s3*s7/12 - 49*s3*s8/30 + 41*s3*s9/30 - 91*s4**2/72 - 17*s4*s5/30 + 149*s4*s6/720 + 25*s4*s7/8 + 1531*s4*s8/720 - 1339*s4*s9/720 + 37*s5**2/180 + 7*s5*s6/12 + s5*s7/18 - 13*s5*s8/15 + 13*s5*s9/15 - 143*s6**2/360 - 601*s6*s7/720 - 83*s6*s8/45 + 83*s6*s9/45 - 67*s7**2/36 - 1631*s7*s8/720 + 1631*s7*s9/720 + 25*s8**2/24 - 25*s8*s9/12 + 25*s9**2/24, -3*s1/8 - 11*s10/120 + 19*s2/30 + 7*s3/15 - 27*s4/40 - 11*s5/60 + 59*s6/60 + 47*s7/40 + 13*s8/15 - 67*s9/40, -33*s2/10 - 7*s3/4 + 167*s4/40 + 9*s5/20 + 5*s6/4 - 167*s7/40 - 26*s8/5 + 26*s9/5, -19*s10/8 - 9*s2/20 - 3*s3/20 - 23*s4/20 + 7*s5/20 - 71*s6/20 - 3*s7/5 + 19*s8/20 + 59*s9/40, -19*s10/8 - 9*s2/20 - s3/2 + 33*s4/80 + 7*s5/20 - 9*s6/8 - 29*s7/16 - 59*s8/40 + 39*s9/10, 97*s10/80 - 9*s2/20 - 3*s3/8 + 9*s4/20 - 3*s7/40 - 31*s8/40 - 7*s9/16, 167*s10/80 + 3*s2/20 + s3/8 - s4/40 - s5/5 + 13*s6/20 + s7/40 - 39*s8/40 - 19*s9/80, -5*s10/8 - 3*s2/20 - s3/4 - 13*s4/80 - s5/20 - 7*s6/8 - 99*s7/80 - 33*s8/40 + 13*s9/4, 167*s10/80 - 3*s2/20 - s3/8 + 3*s4/20 + s5/5 - 3*s7/20 - 49*s8/40 - 107*s9/80, 7*s10/8 - 3*s2/20 + s3/4 - 9*s4/40 + s5/5 - 3*s7/20 - 9*s8/20 - 9*s9/10, 9*s1/8 + 71*s10/40 + s2/10 + 3*s3/4 - 9*s4/40 - s5/20 - s6/4 + s7/10 + 4*s8/5 - 4*s9/5], [-7*s0/20 - 3*s1**2/8 - 49*s1*s10/12 - 29*s1*s2/60 + 61*s1*s3/24 - 11*s1*s4/3 - 211*s1*s5/120 - 353*s1*s6/60 - s1*s7/6 + 757*s1*s8/120 - 157*s1*s9/120 - 61*s10**2/36 - 631*s10*s2/360 + s10*s3/72 - s10*s4/16 - 19*s10*s5/36 - 157*s10*s6/45 - 359*s10*s7/144 + 112*s10*s8/45 - 281*s10*s9/360 - 43*s2**2/360 + 143*s2*s3/90 - 727*s2*s4/360 - 133*s2*s5/180 - 197*s2*s6/90 + 23*s2*s7/90 + 26*s2*s8/15 - 23*s2*s9/45 + 23*s3**2/24 - 91*s3*s4/36 - 37*s3*s5/20 - 269*s3*s6/90 + 29*s3*s7/24 + 154*s3*s8/45 - 61*s3*s9/18 + 17*s4**2/18 + 52*s4*s5/45 + 139*s4*s6/240 - 85*s4*s7/72 + 89*s4*s8/240 + 413*s4*s9/240 + 9*s5**2/20 + 19*s5*s6/30 - 3*s5*s7/10 - 29*s5*s8/60 + 17*s5*s9/20 - 197*s6**2/180 - 371*s6*s7/240 + 23*s6*s8/6 + 31*s6*s9/72 - 5*s7**2/24 - 3*s7*s8/80 + 199*s7*s9/240 - 481*s8**2/180 + 857*s8*s9/360 + 7*s9**2/24, 3*s1/8 + 49*s10/40 + 7*s2/30 + 2*s3/5 - 21*s4/40 + 9*s5/20 - s6/20 + s7/40 - 19*s8/10 + 77*s9/120, -19*s10/8 - 9*s2/20 - 3*s3/20 - 23*s4/20 + 7*s5/20 - 71*s6/20 - 3*s7/5 + 19*s8/20 + 59*s9/40, -9*s10/4 - 43*s3/20 + 141*s4/40 - 39*s5/20 + 39*s6/20 - s7/40 + 7*s8 - 39*s9/20, -9*s10/4 + s3/20 + 117*s4/80 - 39*s5/20 + 89*s6/40 - 13*s7/80 + 179*s8/40 + 23*s9/40, -9*s1/8 - 79*s10/80 - s2/4 - 13*s3/40 - 17*s4/40 + s5/4 + 7*s6/20 - 9*s7/20 - 127*s8/40 + 33*s9/16, 51*s10/80 + s3/40 - 11*s4/40 + 2*s5/5 + 11*s7/40 - 59*s8/40 + 33*s9/80, s10/4 + s3/10 + 67*s4/80 - 23*s5/20 + 83*s6/40 + 37*s7/80 + 153*s8/40 - 17*s9/8, 31*s10/80 - s3/40 - s4/10 - 2*s5/5 - s6/20 + s7/10 - 5*s8/8 + 109*s9/80, 9*s1/8 + 11*s10/8 + s2/4 - 3*s3/20 + 2*s4/5 - 13*s5/20 - 11*s6/20 + 19*s7/40 + 27*s8/10 - 7*s9/10, 3*s10/40 - 13*s3/20 + 13*s4/20 - 2*s5/5 + s6/5 - s7/40 + 29*s8/20 - 2*s9/5], [-7*s0/20 - 3*s1**2/8 - 49*s1*s10/12 - 29*s1*s2/60 + 5*s1*s3/12 + 5*s1*s4/24 - 211*s1*s5/120 - 143*s1*s6/60 - 23*s1*s7/12 + 157*s1*s8/120 + 443*s1*s9/120 - 61*s10**2/36 - 631*s10*s2/360 - 25*s10*s3/18 + 19*s10*s4/9 - 19*s10*s5/36 - 701*s10*s6/360 - 235*s10*s7/72 + 281*s10*s8/360 + 167*s10*s9/180 - 43*s2**2/360 + 11*s2*s3/180 - 47*s2*s4/360 - 133*s2*s5/180 - 22*s2*s6/15 - 19*s2*s7/180 + 23*s2*s8/45 + 32*s2*s9/45 + 13*s3**2/72 - 25*s3*s4/72 - 37*s3*s5/36 - 8*s3*s6/5 - 2*s3*s7/9 + 11*s3*s8/10 + 127*s3*s9/120 - 11*s4**2/24 + 7*s4*s5/20 - 199*s4*s6/360 + 31*s4*s7/24 + 143*s4*s8/180 - 149*s4*s9/180 + 9*s5**2/20 + 2*s5*s6/3 - 19*s5*s7/60 - 17*s5*s8/20 + 73*s5*s9/60 - 209*s6**2/360 + 101*s6*s7/360 + s6*s8/45 + 509*s6*s9/120 - 5*s7**2/4 - 19*s7*s8/18 + 133*s7*s9/72 + 7*s8**2/24 - 1277*s8*s9/360 + 293*s9**2/90, 3*s1/8 + 49*s10/40 + 7*s2/30 + 7*s3/30 - 17*s4/30 + 9*s5/20 - 7*s6/15 + 7*s7/30 - 11*s8/15 - 21*s9/40, -19*s10/8 - 9*s2/20 - s3/2 + 33*s4/80 + 7*s5/20 - 9*s6/8 - 29*s7/16 - 59*s8/40 + 39*s9/10, -9*s10/4 + s3/20 + 117*s4/80 - 39*s5/20 + 89*s6/40 - 13*s7/80 + 179*s8/40 + 23*s9/40, -9*s10/4 + 33*s4/20 - 39*s5/20 + 5*s6/2 - 3*s7/10 + 39*s8/20 + 31*s9/10, -9*s1/8 - 79*s10/80 - s2/4 - s3/4 - 17*s4/40 + s5/4 + s6/2 - 21*s7/40 - 11*s8/5 + 87*s9/80, 51*s10/80 - 3*s4/20 + 2*s5/5 + s6/5 + 7*s7/40 - 11*s8/20 - 41*s9/80, s10/4 + 21*s4/40 - 23*s5/20 + 5*s6/4 + 7*s7/8 + 12*s8/5 - 7*s9/10, -9*s1/8 - 59*s10/80 - s2/4 - s3/4 + 3*s4/20 - 3*s5/20 + 5*s6/4 - 27*s7/40 - 9*s8/5 + 113*s9/80, s10/4 + 11*s4/40 - 2*s5/5 + 3*s6/4 - 3*s7/10 + 2*s8/5 + 19*s9/40, 3*s10/40 + 21*s4/40 - 2*s5/5 + 5*s6/4 - 11*s7/20 + 2*s8/5 + 13*s9/20], [-3*s0/5 + 7*s1*s10/4 - 2*s1*s2/5 - s1*s3/2 + s1*s4/2 + s1*s5/5 + s1*s6/5 + 29*s1*s8/40 - 99*s1*s9/40 + 37*s10**2/48 + 31*s10*s2/90 + 3*s10*s3/4 - 3*s10*s4/4 + 2*s10*s5/45 + 233*s10*s6/720 + 25*s10*s7/24 + 43*s10*s8/144 - 77*s10*s9/72 - 2*s2**2/15 - 3*s2*s3/10 + 3*s2*s4/10 + 37*s2*s5/180 + s2*s6/5 - 2*s2*s7/15 + 61*s2*s8/90 - 187*s2*s9/180 - s3**2/6 + s3*s4/3 + 13*s3*s5/36 + 7*s3*s6/30 - s3*s7/6 + 13*s3*s8/180 - 217*s3*s9/180 - s4**2/6 - 13*s4*s5/36 - 7*s4*s6/30 + s4*s7/6 + 157*s4*s8/360 + 251*s4*s9/360 - 4*s5**2/45 - 7*s5*s6/36 + 19*s5*s7/180 - 3*s5*s8/20 + 2*s5*s9/15 - s6**2/15 + 11*s6*s7/60 + 59*s6*s8/180 - 421*s6*s9/720 - 197*s7*s8/360 - 89*s7*s9/180 - 59*s8**2/180 + 103*s8*s9/240 - 73*s9**2/720, -13*s10/120 + 3*s2/20 + 3*s3/20 - 3*s4/20 - 2*s5/15 - s6/20 + 3*s7/20 + 3*s8/5 - 53*s9/120, 97*s10/80 - 9*s2/20 - 3*s3/8 + 9*s4/20 - 3*s7/40 - 31*s8/40 - 7*s9/16, -9*s1/8 - 79*s10/80 - s2/4 - 13*s3/40 - 17*s4/40 + s5/4 + 7*s6/20 - 9*s7/20 - 127*s8/40 + 33*s9/16, -9*s1/8 - 79*s10/80 - s2/4 - s3/4 - 17*s4/40 + s5/4 + s6/2 - 21*s7/40 - 11*s8/5 + 87*s9/80, 3*s10/20 - 3*s5/10 + 3*s8/20 - 3*s9/10, 7*s10/40 - 3*s6/10 + s8/4 - 17*s9/40, -33*s10/80 - 9*s7/20 - 13*s8/20 + 97*s9/80, 19*s10/40 - s8/10 - 27*s9/40, 2*s10/5 - 2*s8/5 - 3*s9/10, 9*s10/40 - 13*s8/20 + s9/8], [s0/5 + 13*s1*s10/4 - s1*s2/5 - s1*s3/2 + s1*s4/2 + 19*s1*s5/40 + 109*s1*s6/40 - 83*s1*s8/40 + 13*s1*s9/40 + 197*s10**2/144 + 19*s10*s2/20 + 67*s10*s3/72 - 67*s10*s4/72 + 2*s10*s5/45 + 1639*s10*s6/720 + 67*s10*s7/36 - 731*s10*s8/720 + 11*s10*s9/45 - s2**2/15 - 7*s2*s3/30 + 7*s2*s4/30 + 41*s2*s5/180 + 193*s2*s6/180 - s2*s7/15 - 13*s2*s8/60 - 13*s2*s9/90 - s3**2/6 + s3*s4/3 + 17*s3*s5/36 + 211*s3*s6/180 - s3*s7/6 - 44*s3*s8/45 + 73*s3*s9/360 - s4**2/6 - 17*s4*s5/36 - 211*s4*s6/180 + s4*s7/6 + 203*s4*s8/180 - 127*s4*s9/360 - 17*s5**2/180 - 59*s5*s6/60 + 8*s5*s7/45 + 11*s5*s8/18 - 113*s5*s9/180 - 161*s6**2/180 + 463*s6*s7/360 + 116*s6*s8/45 - 2041*s6*s9/720 - 491*s7*s8/360 + 29*s7*s9/90 - 103*s8**2/60 + 2309*s8*s9/720 - 1073*s9**2/720, -3*s1/8 - 109*s10/120 - 2*s2/15 - 2*s3/15 + 2*s4/15 + s5/60 + s6/10 - 3*s7/10 - 17*s8/60 + 17*s9/40, 167*s10/80 + 3*s2/20 + s3/8 - s4/40 - s5/5 + 13*s6/20 + s7/40 - 39*s8/40 - 19*s9/80, 51*s10/80 + s3/40 - 11*s4/40 + 2*s5/5 + 11*s7/40 - 59*s8/40 + 33*s9/80, 51*s10/80 - 3*s4/20 + 2*s5/5 + s6/5 + 7*s7/40 - 11*s8/20 - 41*s9/80, 7*s10/40 - 3*s6/10 + s8/4 - 17*s9/40, -s10/20 - s5/20 - 3*s6/10 + 2*s8/5 - 3*s9/5, 9*s1/8 + 57*s10/80 + s2/4 + s3/4 - s4/4 + s5/20 - 27*s6/20 + 31*s7/40 + 43*s8/20 - 123*s9/80, s10/8 + s5/20 - s6/10 + s8/20 - 13*s9/40, s10/40 + s5/20 - s6/10 - 7*s8/20 + 7*s9/40, 3*s10/8 + s5/20 - s6/10 - 3*s8/5 + 3*s9/40], [s0/20 - 3*s1**2/8 - 13*s1*s10/12 - 53*s1*s2/60 + 5*s1*s3/12 - 5*s1*s4/12 - 97*s1*s5/120 + 19*s1*s6/60 - 31*s1*s7/24 - 281*s1*s8/120 + 701*s1*s9/120 - s10**2/2 - 23*s10*s2/40 - 37*s10*s3/36 + 37*s10*s4/36 - 17*s10*s5/36 + 173*s10*s6/360 - 65*s10*s7/72 - 17*s10*s8/40 + 59*s10*s9/30 - 91*s2**2/360 - 13*s2*s3/180 + 13*s2*s4/180 - 17*s2*s5/60 + 19*s2*s6/60 - 37*s2*s7/120 - 311*s2*s8/180 + 49*s2*s9/20 + 13*s3**2/72 - 13*s3*s4/36 - 3*s3*s5/4 - 7*s3*s6/60 - 5*s3*s7/24 - 119*s3*s8/180 + 1177*s3*s9/360 + 13*s4**2/72 + 3*s4*s5/4 + 7*s4*s6/60 + 5*s4*s7/24 - 251*s4*s8/360 - 86*s4*s9/45 + 47*s5**2/180 - 5*s5*s6/18 - 23*s5*s7/36 + 11*s5*s8/20 - 31*s5*s9/60 - 23*s6**2/360 + 41*s6*s7/180 - s6*s8/15 + 209*s6*s9/360 - 29*s7**2/36 - 31*s7*s8/120 + 281*s7*s9/120 - 29*s8**2/72 + 151*s8*s9/120 - 77*s9**2/90, 3*s1/8 + 3*s10/40 + 2*s2/15 + 2*s3/15 - 2*s4/15 + 19*s5/60 - 13*s6/30 - s7/5 - 4*s8/5 + 79*s9/120, -5*s10/8 - 3*s2/20 - s3/4 - 13*s4/80 - s5/20 - 7*s6/8 - 99*s7/80 - 33*s8/40 + 13*s9/4, s10/4 + s3/10 + 67*s4/80 - 23*s5/20 + 83*s6/40 + 37*s7/80 + 153*s8/40 - 17*s9/8, s10/4 + 21*s4/40 - 23*s5/20 + 5*s6/4 + 7*s7/8 + 12*s8/5 - 7*s9/10, -33*s10/80 - 9*s7/20 - 13*s8/20 + 97*s9/80, 9*s1/8 + 57*s10/80 + s2/4 + s3/4 - s4/4 + s5/20 - 27*s6/20 + 31*s7/40 + 43*s8/20 - 123*s9/80, 7*s10/4 - 11*s5/20 + 29*s7/20 + 61*s8/20 - 47*s9/10, -13*s10/80 - 3*s5/10 - s7/40 + 2*s8/5 + 47*s9/80, s10/4 - 3*s5/10 - s7/40 + 21*s8/20 - 19*s9/40, -9*s10/40 - 3*s5/10 - s7/40 + 31*s8/20 - s9/2], [-s0/5 + 15*s1*s10/4 + s1*s2/5 - s1*s3/2 - 19*s1*s5/40 - 3*s1*s6/5 + s1*s7/2 + 11*s1*s8/5 - 173*s1*s9/40 + 221*s10**2/144 + 57*s10*s2/40 + 25*s10*s3/18 - 91*s10*s4/72 - 13*s10*s5/20 + 287*s10*s6/240 + 79*s10*s7/36 + 547*s10*s8/720 - 92*s10*s9/45 + s2**2/15 - s2*s3/10 - s2*s4/15 - 41*s2*s5/180 - 4*s2*s6/15 + 7*s2*s7/30 + 71*s2*s8/45 - 883*s2*s9/360 - s3**2/6 + s3*s4/6 + 7*s3*s5/36 - s3*s6/30 + 91*s3*s8/180 - 86*s3*s9/45 + 5*s4*s5/36 + s4*s6/5 - s4*s7/6 - 29*s4*s8/90 + 397*s4*s9/360 + 17*s5**2/180 + 5*s5*s6/9 - 23*s5*s7/45 - 83*s5*s8/60 + 41*s5*s9/45 + s6**2/5 - 17*s6*s7/40 - 43*s6*s8/45 - 947*s6*s9/720 + s7**2/6 + 181*s7*s8/360 - 149*s7*s9/90 + 89*s8**2/90 - 269*s8*s9/720 + 1087*s9**2/720, -3*s1/8 - 37*s10/40 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 11*s8/20 + 49*s9/120, 167*s10/80 - 3*s2/20 - s3/8 + 3*s4/20 + s5/5 - 3*s7/20 - 49*s8/40 - 107*s9/80, 31*s10/80 - s3/40 - s4/10 - 2*s5/5 - s6/20 + s7/10 - 5*s8/8 + 109*s9/80, -9*s1/8 - 59*s10/80 - s2/4 - s3/4 + 3*s4/20 - 3*s5/20 + 5*s6/4 - 27*s7/40 - 9*s8/5 + 113*s9/80, 19*s10/40 - s8/10 - 27*s9/40, s10/8 + s5/20 - s6/10 + s8/20 - 13*s9/40, -13*s10/80 - 3*s5/10 - s7/40 + 2*s8/5 + 47*s9/80, 3*s10/10 - s5/20 - s9/4, -s10/10 - s5/20 - 7*s8/20 + s9/2, s10/20 - s5/20 - 3*s8/5 + 3*s9/5], [-s0/5 + 2*s1*s10 + s1*s2/5 - s1*s4/2 - 19*s1*s5/40 - 3*s1*s6/5 + s1*s7/2 + 43*s1*s8/40 - 29*s1*s9/20 + 55*s10**2/72 + 383*s10*s2/360 + 23*s10*s3/36 - 37*s10*s4/72 - 2*s10*s5/3 + 169*s10*s6/180 + 83*s10*s7/72 + 11*s10*s8/30 - 317*s10*s9/360 + s2**2/15 + s2*s3/15 - 7*s2*s4/30 - 41*s2*s5/180 - 4*s2*s6/15 + 7*s2*s7/30 + 89*s2*s8/180 - 121*s2*s9/120 - s3*s4/6 - 5*s3*s5/36 - s3*s6/5 + s3*s7/6 + 61*s3*s8/180 - 89*s3*s9/180 + s4**2/6 + 17*s4*s5/36 + 11*s4*s6/30 - s4*s7/3 - 281*s4*s8/360 + 14*s4*s9/45 + 17*s5**2/180 + 5*s5*s6/9 - 23*s5*s7/45 - 47*s5*s8/60 + 59*s5*s9/180 + s6**2/5 - 17*s6*s7/40 - 43*s6*s8/45 - 127*s6*s9/120 + s7**2/6 + 79*s7*s8/90 - 89*s7*s9/90 + 8*s8**2/9 + 19*s8*s9/360 + 71*s9**2/60, -3*s1/8 - 43*s10/60 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 29*s8/30 + 37*s9/60, 7*s10/8 - 3*s2/20 + s3/4 - 9*s4/40 + s5/5 - 3*s7/20 - 9*s8/20 - 9*s9/10, 9*s1/8 + 11*s10/8 + s2/4 - 3*s3/20 + 2*s4/5 - 13*s5/20 - 11*s6/20 + 19*s7/40 + 27*s8/10 - 7*s9/10, s10/4 + 11*s4/40 - 2*s5/5 + 3*s6/4 - 3*s7/10 + 2*s8/5 + 19*s9/40, 2*s10/5 - 2*s8/5 - 3*s9/10, s10/40 + s5/20 - s6/10 - 7*s8/20 + 7*s9/40, s10/4 - 3*s5/10 - s7/40 + 21*s8/20 - 19*s9/40, -s10/10 - s5/20 - 7*s8/20 + s9/2, -s10/2 - s5/20 + s8/20 + s9/2, -19*s10/40 - s5/20 + s8/20 + 19*s9/40], [-7*s0/10 + 3*s1**2/4 + 79*s1*s10/24 + 11*s1*s2/30 + s1*s3/6 - s1*s4/6 + 23*s1*s5/120 + s1*s6/15 + 5*s1*s7/6 + 49*s1*s8/120 - 49*s1*s9/120 + 31*s10**2/24 + 169*s10*s2/180 + 55*s10*s3/72 - 55*s10*s4/72 + 2*s10*s5/45 + 193*s10*s6/360 + 103*s10*s7/72 + 31*s10*s8/360 - 31*s10*s9/360 + 7*s2**2/180 + s2*s3/90 - s2*s4/90 + 29*s2*s5/180 + s2*s6/15 + 7*s2*s7/30 - s2*s8/180 + s2*s9/180 - s3**2/36 + s3*s4/18 + s3*s5/4 + 2*s3*s6/15 + s3*s7/6 - 29*s3*s8/180 + 97*s3*s9/360 - s4**2/36 - s4*s5/4 - 2*s4*s6/15 - s4*s7/6 + 19*s4*s8/360 - 29*s4*s9/180 - 43*s5**2/180 - s5*s6/2 - 11*s5*s7/90 + 109*s5*s8/180 - 109*s5*s9/180 - 19*s6**2/180 + 7*s6*s7/360 + 22*s6*s8/45 - 22*s6*s9/45 + 7*s7**2/36 + 13*s7*s8/30 - 13*s7*s9/30 - s8**2/4 + s8*s9/2 - s9**2/4, -3*s1/8 - 43*s10/60 - s2/30 - s3/30 + s4/30 + 3*s5/20 + 2*s6/5 - s7/5 - 17*s8/15 + 47*s9/60, 9*s1/8 + 71*s10/40 + s2/10 + 3*s3/4 - 9*s4/40 - s5/20 - s6/4 + s7/10 + 4*s8/5 - 4*s9/5, 3*s10/40 - 13*s3/20 + 13*s4/20 - 2*s5/5 + s6/5 - s7/40 + 29*s8/20 - 2*s9/5, 3*s10/40 + 21*s4/40 - 2*s5/5 + 5*s6/4 - 11*s7/20 + 2*s8/5 + 13*s9/20, 9*s10/40 - 13*s8/20 + s9/8, 3*s10/8 + s5/20 - s6/10 - 3*s8/5 + 3*s9/40, -9*s10/40 - 3*s5/10 - s7/40 + 31*s8/20 - s9/2, s10/20 - s5/20 - 3*s8/5 + 3*s9/5, -19*s10/40 - s5/20 + s8/20 + 19*s9/40, s10/20 - s5/20 + s8/20 - s9/20]])
h=Matrix([[9*s1 + 3*s10 + 34*s2/9 + 3*s3 - 3*s4 - 89*s5/30 - 61*s6/18 + 3*s7 + 286*s8/45 - 286*s9/45], [8/3], [-91/10], [-33/10], [27/10], [-121/20], [37/20], [7/5], [-7/20], [-21/10], [-13/5]])
Delta=[44*x0/5 + 9*x1*x10/2 + 9*x1*x2/2 + 7*x1*x3/2 + 7*x1*x4/2 + 6*x1*x5 + x1*x6/2 - x1*x7/2 + 9*x1*x8/2 + 9*x1*x9/2 + x10**2/10 - 73*x10*x2/10 + 3*x10*x3/5 + 3*x10*x4/5 + 3*x10*x5/5 - x10*x6/5 + x10*x7/5 + x10*x8/5 + x10*x9/5 + x2**2/10 + 3*x2*x3/5 + 3*x2*x4/5 + 3*x2*x5/5 - x2*x6/5 + x2*x7/5 + x2*x8/5 + x2*x9/5 + 9*x3**2/10 + 9*x3*x4/5 + 93*x3*x5/10 - 3*x3*x6/5 + 3*x3*x7/5 + 3*x3*x8/5 - 69*x3*x9/10 + 9*x4**2/10 + 93*x4*x5/10 - 3*x4*x6/5 + 3*x4*x7/5 + 81*x4*x8/10 + 3*x4*x9/5 + 9*x5**2/10 - 3*x5*x6/5 + 3*x5*x7/5 + 3*x5*x8/5 + 3*x5*x9/5 + x6**2/10 - 77*x6*x7/10 - x6*x8/5 - x6*x9/5 + x7**2/10 + x7*x8/5 + x7*x9/5 + x8**2/10 + x8*x9/5 + x9**2/10, 5*x0 + 4*x1**2/3 + 3*x1*x10/4 + 3*x1*x2/4 - 3*x1*x3/4 - 3*x1*x4/4 + 3*x1*x6/4 - 3*x1*x7/4 + 3*x1*x8/4 + 3*x1*x9/4 - 9*x10*x2/4 + 9*x3*x5/4 - 9*x3*x9/4 + 9*x4*x5/4 + 9*x4*x8/4 - 9*x6*x7/4]
Delta2=[884*x0*x1/45 + 971*x0*x10/75 + 971*x0*x2/75 + 971*x0*x3/25 + 971*x0*x4/25 + 971*x0*x5/25 - 971*x0*x6/75 + 971*x0*x7/75 + 971*x0*x8/75 + 971*x0*x9/75 + 43*x1**2*x10/3 + 43*x1**2*x2/3 - 11*x1**2*x3/3 - 11*x1**2*x4/3 + 8*x1**2*x5 + 9*x1**2*x6 - 9*x1**2*x7 + 43*x1**2*x8/3 + 43*x1**2*x9/3 + 73*x1*x10**2/20 - 277*x1*x10*x2/10 + 89*x1*x10*x3/10 + 89*x1*x10*x4/10 + 243*x1*x10*x5/20 - 4*x1*x10*x6/5 + 4*x1*x10*x7/5 + 73*x1*x10*x8/10 + 73*x1*x10*x9/10 + 73*x1*x2**2/20 + 89*x1*x2*x3/10 + 89*x1*x2*x4/10 + 243*x1*x2*x5/20 - 4*x1*x2*x6/5 + 4*x1*x2*x7/5 + 73*x1*x2*x8/10 + 73*x1*x2*x9/10 - 123*x1*x3**2/20 - 123*x1*x3*x4/10 + 649*x1*x3*x5/20 + 53*x1*x3*x6/5 - 53*x1*x3*x7/5 + 89*x1*x3*x8/10 - 261*x1*x3*x9/10 - 123*x1*x4**2/20 + 649*x1*x4*x5/20 + 53*x1*x4*x6/5 - 53*x1*x4*x7/5 + 439*x1*x4*x8/10 + 89*x1*x4*x9/10 + 18*x1*x5**2/5 + 147*x1*x5*x6/20 - 147*x1*x5*x7/20 + 243*x1*x5*x8/20 + 243*x1*x5*x9/20 - 57*x1*x6**2/20 - 293*x1*x6*x7/10 - 4*x1*x6*x8/5 - 4*x1*x6*x9/5 - 57*x1*x7**2/20 + 4*x1*x7*x8/5 + 4*x1*x7*x9/5 + 73*x1*x8**2/20 + 73*x1*x8*x9/10 + 73*x1*x9**2/20 + x10**3/50 - 969*x10**2*x2/100 + 9*x10**2*x3/50 + 9*x10**2*x4/50 + 9*x10**2*x5/50 - 3*x10**2*x6/50 + 3*x10**2*x7/50 + 3*x10**2*x8/50 + 3*x10**2*x9/50 - 969*x10*x2**2/100 - 2889*x10*x2*x3/100 - 2889*x10*x2*x4/100 - 2889*x10*x2*x5/100 + 963*x10*x2*x6/100 - 963*x10*x2*x7/100 - 963*x10*x2*x8/100 - 963*x10*x2*x9/100 + 27*x10*x3**2/50 + 27*x10*x3*x4/25 + 1083*x10*x3*x5/100 - 9*x10*x3*x6/25 + 9*x10*x3*x7/25 + 9*x10*x3*x8/25 - 939*x10*x3*x9/100 + 27*x10*x4**2/50 + 1083*x10*x4*x5/100 - 9*x10*x4*x6/25 + 9*x10*x4*x7/25 + 1011*x10*x4*x8/100 + 9*x10*x4*x9/25 + 27*x10*x5**2/50 - 9*x10*x5*x6/25 + 9*x10*x5*x7/25 + 9*x10*x5*x8/25 + 9*x10*x5*x9/25 + 3*x10*x6**2/50 - 987*x10*x6*x7/100 - 3*x10*x6*x8/25 - 3*x10*x6*x9/25 + 3*x10*x7**2/50 + 3*x10*x7*x8/25 + 3*x10*x7*x9/25 + 3*x10*x8**2/50 + 3*x10*x8*x9/25 + 3*x10*x9**2/50 + x2**3/50 + 9*x2**2*x3/50 + 9*x2**2*x4/50 + 9*x2**2*x5/50 - 3*x2**2*x6/50 + 3*x2**2*x7/50 + 3*x2**2*x8/50 + 3*x2**2*x9/50 + 27*x2*x3**2/50 + 27*x2*x3*x4/25 + 1083*x2*x3*x5/100 - 9*x2*x3*x6/25 + 9*x2*x3*x7/25 + 9*x2*x3*x8/25 - 939*x2*x3*x9/100 + 27*x2*x4**2/50 + 1083*x2*x4*x5/100 - 9*x2*x4*x6/25 + 9*x2*x4*x7/25 + 1011*x2*x4*x8/100 + 9*x2*x4*x9/25 + 27*x2*x5**2/50 - 9*x2*x5*x6/25 + 9*x2*x5*x7/25 + 9*x2*x5*x8/25 + 9*x2*x5*x9/25 + 3*x2*x6**2/50 - 987*x2*x6*x7/100 - 3*x2*x6*x8/25 - 3*x2*x6*x9/25 + 3*x2*x7**2/50 + 3*x2*x7*x8/25 + 3*x2*x7*x9/25 + 3*x2*x8**2/50 + 3*x2*x8*x9/25 + 3*x2*x9**2/50 + 27*x3**3/50 + 81*x3**2*x4/50 + 3087*x3**2*x5/100 - 27*x3**2*x6/50 + 27*x3**2*x7/50 + 27*x3**2*x8/50 - 2871*x3**2*x9/100 + 81*x3*x4**2/50 + 3087*x3*x4*x5/50 - 27*x3*x4*x6/25 + 27*x3*x4*x7/25 + 3033*x3*x4*x8/100 - 2817*x3*x4*x9/100 + 3087*x3*x5**2/100 - 1083*x3*x5*x6/100 + 1083*x3*x5*x7/100 + 1083*x3*x5*x8/100 - 921*x3*x5*x9/50 + 9*x3*x6**2/50 - 2961*x3*x6*x7/100 - 9*x3*x6*x8/25 + 939*x3*x6*x9/100 + 9*x3*x7**2/50 + 9*x3*x7*x8/25 - 939*x3*x7*x9/100 + 9*x3*x8**2/50 - 939*x3*x8*x9/100 - 957*x3*x9**2/100 + 27*x4**3/50 + 3087*x4**2*x5/100 - 27*x4**2*x6/50 + 27*x4**2*x7/50 + 2979*x4**2*x8/100 + 27*x4**2*x9/50 + 3087*x4*x5**2/100 - 1083*x4*x5*x6/100 + 1083*x4*x5*x7/100 + 1002*x4*x5*x8/25 + 1083*x4*x5*x9/100 + 9*x4*x6**2/50 - 2961*x4*x6*x7/100 - 1011*x4*x6*x8/100 - 9*x4*x6*x9/25 + 9*x4*x7**2/50 + 1011*x4*x7*x8/100 + 9*x4*x7*x9/25 + 993*x4*x8**2/100 + 1011*x4*x8*x9/100 + 9*x4*x9**2/50 + 27*x5**3/50 - 27*x5**2*x6/50 + 27*x5**2*x7/50 + 27*x5**2*x8/50 + 27*x5**2*x9/50 + 9*x5*x6**2/50 - 2961*x5*x6*x7/100 - 9*x5*x6*x8/25 - 9*x5*x6*x9/25 + 9*x5*x7**2/50 + 9*x5*x7*x8/25 + 9*x5*x7*x9/25 + 9*x5*x8**2/50 + 9*x5*x8*x9/25 + 9*x5*x9**2/50 - x6**3/50 + 981*x6**2*x7/100 + 3*x6**2*x8/50 + 3*x6**2*x9/50 - 981*x6*x7**2/100 - 987*x6*x7*x8/100 - 987*x6*x7*x9/100 - 3*x6*x8**2/50 - 3*x6*x8*x9/25 - 3*x6*x9**2/50 + x7**3/50 + 3*x7**2*x8/50 + 3*x7**2*x9/50 + 3*x7*x8**2/50 + 3*x7*x8*x9/25 + 3*x7*x9**2/50 + x8**3/50 + 3*x8**2*x9/50 + 3*x8*x9**2/50 + x9**3/50, 56*x0*x1/3 + 13*x0*x10/10 + 13*x0*x2/10 + 39*x0*x3/10 + 39*x0*x4/10 + 39*x0*x5/10 - 13*x0*x6/10 + 13*x0*x7/10 + 13*x0*x8/10 + 13*x0*x9/10 + 8*x1**3/9 + 4*x1**2*x10 + 4*x1**2*x2 - 4*x1**2*x3 - 4*x1**2*x4 + 4*x1**2*x6 - 4*x1**2*x7 + 4*x1**2*x8 + 4*x1**2*x9 + 3*x1*x10**2/8 - 45*x1*x10*x2/4 + 3*x1*x10*x3/4 + 3*x1*x10*x4/4 + 9*x1*x10*x5/8 + 3*x1*x10*x8/4 + 3*x1*x10*x9/4 + 3*x1*x2**2/8 + 3*x1*x2*x3/4 + 3*x1*x2*x4/4 + 9*x1*x2*x5/8 + 3*x1*x2*x8/4 + 3*x1*x2*x9/4 - 9*x1*x3**2/8 - 9*x1*x3*x4/4 + 87*x1*x3*x5/8 + 3*x1*x3*x6/2 - 3*x1*x3*x7/2 + 3*x1*x3*x8/4 - 45*x1*x3*x9/4 - 9*x1*x4**2/8 + 87*x1*x4*x5/8 + 3*x1*x4*x6/2 - 3*x1*x4*x7/2 + 51*x1*x4*x8/4 + 3*x1*x4*x9/4 + 9*x1*x5*x6/8 - 9*x1*x5*x7/8 + 9*x1*x5*x8/8 + 9*x1*x5*x9/8 - 3*x1*x6**2/8 - 45*x1*x6*x7/4 - 3*x1*x7**2/8 + 3*x1*x8**2/8 + 3*x1*x8*x9/4 + 3*x1*x9**2/8 - 9*x10**2*x2/8 - 9*x10*x2**2/8 - 27*x10*x2*x3/8 - 27*x10*x2*x4/8 - 27*x10*x2*x5/8 + 9*x10*x2*x6/8 - 9*x10*x2*x7/8 - 9*x10*x2*x8/8 - 9*x10*x2*x9/8 + 9*x10*x3*x5/8 - 9*x10*x3*x9/8 + 9*x10*x4*x5/8 + 9*x10*x4*x8/8 - 9*x10*x6*x7/8 + 9*x2*x3*x5/8 - 9*x2*x3*x9/8 + 9*x2*x4*x5/8 + 9*x2*x4*x8/8 - 9*x2*x6*x7/8 + 27*x3**2*x5/8 - 27*x3**2*x9/8 + 27*x3*x4*x5/4 + 27*x3*x4*x8/8 - 27*x3*x4*x9/8 + 27*x3*x5**2/8 - 9*x3*x5*x6/8 + 9*x3*x5*x7/8 + 9*x3*x5*x8/8 - 9*x3*x5*x9/4 - 27*x3*x6*x7/8 + 9*x3*x6*x9/8 - 9*x3*x7*x9/8 - 9*x3*x8*x9/8 - 9*x3*x9**2/8 + 27*x4**2*x5/8 + 27*x4**2*x8/8 + 27*x4*x5**2/8 - 9*x4*x5*x6/8 + 9*x4*x5*x7/8 + 9*x4*x5*x8/2 + 9*x4*x5*x9/8 - 27*x4*x6*x7/8 - 9*x4*x6*x8/8 + 9*x4*x7*x8/8 + 9*x4*x8**2/8 + 9*x4*x8*x9/8 - 27*x5*x6*x7/8 + 9*x6**2*x7/8 - 9*x6*x7**2/8 - 9*x6*x7*x8/8 - 9*x6*x7*x9/8]
Delta3=[55823*x0**2/250 - 344*x0*x1**2/15 + 65639*x0*x1*x10/300 + 65639*x0*x1*x2/300 - 7341*x0*x1*x3/100 - 7341*x0*x1*x4/100 + 2726*x0*x1*x5/25 + 43831*x0*x1*x6/300 - 43831*x0*x1*x7/300 + 65639*x0*x1*x8/300 + 65639*x0*x1*x9/300 + 746*x0*x10**2/125 - 267707*x0*x10*x2/500 + 4476*x0*x10*x3/125 + 4476*x0*x10*x4/125 + 4476*x0*x10*x5/125 - 1492*x0*x10*x6/125 + 1492*x0*x10*x7/125 + 1492*x0*x10*x8/125 + 1492*x0*x10*x9/125 + 746*x0*x2**2/125 + 4476*x0*x2*x3/125 + 4476*x0*x2*x4/125 + 4476*x0*x2*x5/125 - 1492*x0*x2*x6/125 + 1492*x0*x2*x7/125 + 1492*x0*x2*x8/125 + 1492*x0*x2*x9/125 + 6714*x0*x3**2/125 + 13428*x0*x3*x4/125 + 327387*x0*x3*x5/500 - 4476*x0*x3*x6/125 + 4476*x0*x3*x7/125 + 4476*x0*x3*x8/125 - 255771*x0*x3*x9/500 + 6714*x0*x4**2/125 + 327387*x0*x4*x5/500 - 4476*x0*x4*x6/125 + 4476*x0*x4*x7/125 + 291579*x0*x4*x8/500 + 4476*x0*x4*x9/125 + 6714*x0*x5**2/125 - 4476*x0*x5*x6/125 + 4476*x0*x5*x7/125 + 4476*x0*x5*x8/125 + 4476*x0*x5*x9/125 + 746*x0*x6**2/125 - 279643*x0*x6*x7/500 - 1492*x0*x6*x8/125 - 1492*x0*x6*x9/125 + 746*x0*x7**2/125 + 1492*x0*x7*x8/125 + 1492*x0*x7*x9/125 + 746*x0*x8**2/125 + 1492*x0*x8*x9/125 + 746*x0*x9**2/125 + 286*x1**3*x10/9 + 286*x1**3*x2/9 - 74*x1**3*x3/3 - 74*x1**3*x4/3 + 16*x1**3*x5/3 + 254*x1**3*x6/9 - 254*x1**3*x7/9 + 286*x1**3*x8/9 + 286*x1**3*x9/9 + 1527*x1**2*x10**2/40 - 273*x1**2*x10*x2/20 + 241*x1**2*x10*x3/20 + 241*x1**2*x10*x4/20 + 663*x1**2*x10*x5/10 + 643*x1**2*x10*x6/20 - 643*x1**2*x10*x7/20 + 1527*x1**2*x10*x8/20 + 1527*x1**2*x10*x9/20 + 1527*x1**2*x2**2/40 + 241*x1**2*x2*x3/20 + 241*x1**2*x2*x4/20 + 663*x1**2*x2*x5/10 + 643*x1**2*x2*x6/20 - 643*x1**2*x2*x7/20 + 1527*x1**2*x2*x8/20 + 1527*x1**2*x2*x9/20 - 1497*x1**2*x3**2/40 - 1497*x1**2*x3*x4/20 + 429*x1**2*x3*x5/10 + 869*x1**2*x3*x6/20 - 869*x1**2*x3*x7/20 + 241*x1**2*x3*x8/20 - 1559*x1**2*x3*x9/20 - 1497*x1**2*x4**2/40 + 429*x1**2*x4*x5/10 + 869*x1**2*x4*x6/20 - 869*x1**2*x4*x7/20 + 2041*x1**2*x4*x8/20 + 241*x1**2*x4*x9/20 + 36*x1**2*x5**2/5 + 567*x1**2*x5*x6/10 - 567*x1**2*x5*x7/10 + 663*x1**2*x5*x8/10 + 663*x1**2*x5*x9/10 - 113*x1**2*x6**2/40 - 1687*x1**2*x6*x7/20 + 643*x1**2*x6*x8/20 + 643*x1**2*x6*x9/20 - 113*x1**2*x7**2/40 - 643*x1**2*x7*x8/20 - 643*x1**2*x7*x9/20 + 1527*x1**2*x8**2/40 + 1527*x1**2*x8*x9/20 + 1527*x1**2*x9**2/40 + 63*x1*x10**3/25 - 15519*x1*x10**2*x2/100 + 327*x1*x10**2*x3/25 + 327*x1*x10**2*x4/25 + 387*x1*x10**2*x5/25 - 69*x1*x10**2*x6/25 + 69*x1*x10**2*x7/25 + 189*x1*x10**2*x8/25 + 189*x1*x10**2*x9/25 - 15519*x1*x10*x2**2/100 - 5709*x1*x10*x2*x3/100 - 5709*x1*x10*x2*x4/100 - 7677*x1*x10*x2*x5/50 - 4527*x1*x10*x2*x6/100 + 4527*x1*x10*x2*x7/100 - 14763*x1*x10*x2*x8/100 - 14763*x1*x10*x2*x9/100 + 261*x1*x10*x3**2/25 + 522*x1*x10*x3*x4/25 + 19803*x1*x10*x3*x5/100 + 66*x1*x10*x3*x6/25 - 66*x1*x10*x3*x7/25 + 654*x1*x10*x3*x8/25 - 13659*x1*x10*x3*x9/100 + 261*x1*x10*x4**2/25 + 19803*x1*x10*x4*x5/100 + 66*x1*x10*x4*x6/25 - 66*x1*x10*x4*x7/25 + 18891*x1*x10*x4*x8/100 + 654*x1*x10*x4*x9/25 + 621*x1*x10*x5**2/25 - 54*x1*x10*x5*x6/25 + 54*x1*x10*x5*x7/25 + 774*x1*x10*x5*x8/25 + 774*x1*x10*x5*x9/25 - 51*x1*x10*x6**2/25 - 15867*x1*x10*x6*x7/100 - 138*x1*x10*x6*x8/25 - 138*x1*x10*x6*x9/25 - 51*x1*x10*x7**2/25 + 138*x1*x10*x7*x8/25 + 138*x1*x10*x7*x9/25 + 189*x1*x10*x8**2/25 + 378*x1*x10*x8*x9/25 + 189*x1*x10*x9**2/25 + 63*x1*x2**3/25 + 327*x1*x2**2*x3/25 + 327*x1*x2**2*x4/25 + 387*x1*x2**2*x5/25 - 69*x1*x2**2*x6/25 + 69*x1*x2**2*x7/25 + 189*x1*x2**2*x8/25 + 189*x1*x2**2*x9/25 + 261*x1*x2*x3**2/25 + 522*x1*x2*x3*x4/25 + 19803*x1*x2*x3*x5/100 + 66*x1*x2*x3*x6/25 - 66*x1*x2*x3*x7/25 + 654*x1*x2*x3*x8/25 - 13659*x1*x2*x3*x9/100 + 261*x1*x2*x4**2/25 + 19803*x1*x2*x4*x5/100 + 66*x1*x2*x4*x6/25 - 66*x1*x2*x4*x7/25 + 18891*x1*x2*x4*x8/100 + 654*x1*x2*x4*x9/25 + 621*x1*x2*x5**2/25 - 54*x1*x2*x5*x6/25 + 54*x1*x2*x5*x7/25 + 774*x1*x2*x5*x8/25 + 774*x1*x2*x5*x9/25 - 51*x1*x2*x6**2/25 - 15867*x1*x2*x6*x7/100 - 138*x1*x2*x6*x8/25 - 138*x1*x2*x6*x9/25 - 51*x1*x2*x7**2/25 + 138*x1*x2*x7*x8/25 + 138*x1*x2*x7*x9/25 + 189*x1*x2*x8**2/25 + 378*x1*x2*x8*x9/25 + 189*x1*x2*x9**2/25 - 459*x1*x3**3/25 - 1377*x1*x3**2*x4/25 + 4977*x1*x3**2*x5/100 + 819*x1*x3**2*x6/25 - 819*x1*x3**2*x7/25 + 261*x1*x3**2*x8/25 - 7281*x1*x3**2*x9/100 - 1377*x1*x3*x4**2/25 + 4977*x1*x3*x4*x5/50 + 1638*x1*x3*x4*x6/25 - 1638*x1*x3*x4*x7/25 + 10413*x1*x3*x4*x8/100 - 6237*x1*x3*x4*x9/100 + 8631*x1*x3*x5**2/50 + 9087*x1*x3*x5*x6/100 - 9087*x1*x3*x5*x7/100 + 19803*x1*x3*x5*x8/100 + 1353*x1*x3*x5*x9/100 - 393*x1*x3*x6**2/25 - 5181*x1*x3*x6*x7/100 + 66*x1*x3*x6*x8/25 - 3711*x1*x3*x6*x9/100 - 393*x1*x3*x7**2/25 - 66*x1*x3*x7*x8/25 + 3711*x1*x3*x7*x9/100 + 327*x1*x3*x8**2/25 - 13659*x1*x3*x8*x9/100 - 14967*x1*x3*x9**2/100 - 459*x1*x4**3/25 + 4977*x1*x4**2*x5/100 + 819*x1*x4**2*x6/25 - 819*x1*x4**2*x7/25 + 9369*x1*x4**2*x8/100 + 261*x1*x4**2*x9/25 + 8631*x1*x4*x5**2/50 + 9087*x1*x4*x5*x6/100 - 9087*x1*x4*x5*x7/100 + 38253*x1*x4*x5*x8/100 + 19803*x1*x4*x5*x9/100 - 393*x1*x4*x6**2/25 - 5181*x1*x4*x6*x7/100 + 4239*x1*x4*x6*x8/100 + 66*x1*x4*x6*x9/25 - 393*x1*x4*x7**2/25 - 4239*x1*x4*x7*x8/100 - 66*x1*x4*x7*x9/25 + 17583*x1*x4*x8**2/100 + 18891*x1*x4*x8*x9/100 + 327*x1*x4*x9**2/25 + 81*x1*x5**3/25 + 459*x1*x5**2*x6/25 - 459*x1*x5**2*x7/25 + 621*x1*x5**2*x8/25 + 621*x1*x5**2*x9/25 - 333*x1*x5*x6**2/25 - 7893*x1*x5*x6*x7/50 - 54*x1*x5*x6*x8/25 - 54*x1*x5*x6*x9/25 - 333*x1*x5*x7**2/25 + 54*x1*x5*x7*x8/25 + 54*x1*x5*x7*x9/25 + 387*x1*x5*x8**2/25 + 774*x1*x5*x8*x9/25 + 387*x1*x5*x9**2/25 + 57*x1*x6**3/25 - 4659*x1*x6**2*x7/100 - 51*x1*x6**2*x8/25 - 51*x1*x6**2*x9/25 + 4659*x1*x6*x7**2/100 - 15867*x1*x6*x7*x8/100 - 15867*x1*x6*x7*x9/100 - 69*x1*x6*x8**2/25 - 138*x1*x6*x8*x9/25 - 69*x1*x6*x9**2/25 - 57*x1*x7**3/25 - 51*x1*x7**2*x8/25 - 51*x1*x7**2*x9/25 + 69*x1*x7*x8**2/25 + 138*x1*x7*x8*x9/25 + 69*x1*x7*x9**2/25 + 63*x1*x8**3/25 + 189*x1*x8**2*x9/25 + 189*x1*x8*x9**2/25 + 63*x1*x9**3/25 + 3*x10**4/500 - 897*x10**3*x2/125 + 9*x10**3*x3/125 + 9*x10**3*x4/125 + 9*x10**3*x5/125 - 3*x10**3*x6/125 + 3*x10**3*x7/125 + 3*x10**3*x8/125 + 3*x10**3*x9/125 + 137511*x10**2*x2**2/1000 - 5373*x10**2*x2*x3/125 - 5373*x10**2*x2*x4/125 - 5373*x10**2*x2*x5/125 + 1791*x10**2*x2*x6/125 - 1791*x10**2*x2*x7/125 - 1791*x10**2*x2*x8/125 - 1791*x10**2*x2*x9/125 + 81*x10**2*x3**2/250 + 81*x10**2*x3*x4/125 + 981*x10**2*x3*x5/125 - 27*x10**2*x3*x6/125 + 27*x10**2*x3*x7/125 + 27*x10**2*x3*x8/125 - 873*x10**2*x3*x9/125 + 81*x10**2*x4**2/250 + 981*x10**2*x4*x5/125 - 27*x10**2*x4*x6/125 + 27*x10**2*x4*x7/125 + 927*x10**2*x4*x8/125 + 27*x10**2*x4*x9/125 + 81*x10**2*x5**2/250 - 27*x10**2*x5*x6/125 + 27*x10**2*x5*x7/125 + 27*x10**2*x5*x8/125 + 27*x10**2*x5*x9/125 + 9*x10**2*x6**2/250 - 909*x10**2*x6*x7/125 - 9*x10**2*x6*x8/125 - 9*x10**2*x6*x9/125 + 9*x10**2*x7**2/250 + 9*x10**2*x7*x8/125 + 9*x10**2*x7*x9/125 + 9*x10**2*x8**2/250 + 9*x10**2*x8*x9/125 + 9*x10**2*x9**2/250 - 897*x10*x2**3/125 - 5373*x10*x2**2*x3/125 - 5373*x10*x2**2*x4/125 - 5373*x10*x2**2*x5/125 + 1791*x10*x2**2*x6/125 - 1791*x10*x2**2*x7/125 - 1791*x10*x2**2*x8/125 - 1791*x10*x2**2*x9/125 - 8019*x10*x2*x3**2/125 - 16038*x10*x2*x3*x4/125 - 208827*x10*x2*x3*x5/500 + 5346*x10*x2*x3*x6/125 - 5346*x10*x2*x3*x7/125 - 5346*x10*x2*x3*x8/125 + 123291*x10*x2*x3*x9/500 - 8019*x10*x2*x4**2/125 - 208827*x10*x2*x4*x5/500 + 5346*x10*x2*x4*x6/125 - 5346*x10*x2*x4*x7/125 - 166059*x10*x2*x4*x8/500 - 5346*x10*x2*x4*x9/125 - 8019*x10*x2*x5**2/125 + 5346*x10*x2*x5*x6/125 - 5346*x10*x2*x5*x7/125 - 5346*x10*x2*x5*x8/125 - 5346*x10*x2*x5*x9/125 - 891*x10*x2*x6**2/125 + 151803*x10*x2*x6*x7/500 + 1782*x10*x2*x6*x8/125 + 1782*x10*x2*x6*x9/125 - 891*x10*x2*x7**2/125 - 1782*x10*x2*x7*x8/125 - 1782*x10*x2*x7*x9/125 - 891*x10*x2*x8**2/125 - 1782*x10*x2*x8*x9/125 - 891*x10*x2*x9**2/125 + 81*x10*x3**3/125 + 243*x10*x3**2*x4/125 + 5643*x10*x3**2*x5/125 - 81*x10*x3**2*x6/125 + 81*x10*x3**2*x7/125 + 81*x10*x3**2*x8/125 - 5319*x10*x3**2*x9/125 + 243*x10*x3*x4**2/125 + 11286*x10*x3*x4*x5/125 - 162*x10*x3*x4*x6/125 + 162*x10*x3*x4*x7/125 + 5562*x10*x3*x4*x8/125 - 5238*x10*x3*x4*x9/125 + 5643*x10*x3*x5**2/125 - 1962*x10*x3*x5*x6/125 + 1962*x10*x3*x5*x7/125 + 1962*x10*x3*x5*x8/125 - 3438*x10*x3*x5*x9/125 + 27*x10*x3*x6**2/125 - 5454*x10*x3*x6*x7/125 - 54*x10*x3*x6*x8/125 + 1746*x10*x3*x6*x9/125 + 27*x10*x3*x7**2/125 + 54*x10*x3*x7*x8/125 - 1746*x10*x3*x7*x9/125 + 27*x10*x3*x8**2/125 - 1746*x10*x3*x8*x9/125 - 1773*x10*x3*x9**2/125 + 81*x10*x4**3/125 + 5643*x10*x4**2*x5/125 - 81*x10*x4**2*x6/125 + 81*x10*x4**2*x7/125 + 5481*x10*x4**2*x8/125 + 81*x10*x4**2*x9/125 + 5643*x10*x4*x5**2/125 - 1962*x10*x4*x5*x6/125 + 1962*x10*x4*x5*x7/125 + 7362*x10*x4*x5*x8/125 + 1962*x10*x4*x5*x9/125 + 27*x10*x4*x6**2/125 - 5454*x10*x4*x6*x7/125 - 1854*x10*x4*x6*x8/125 - 54*x10*x4*x6*x9/125 + 27*x10*x4*x7**2/125 + 1854*x10*x4*x7*x8/125 + 54*x10*x4*x7*x9/125 + 1827*x10*x4*x8**2/125 + 1854*x10*x4*x8*x9/125 + 27*x10*x4*x9**2/125 + 81*x10*x5**3/125 - 81*x10*x5**2*x6/125 + 81*x10*x5**2*x7/125 + 81*x10*x5**2*x8/125 + 81*x10*x5**2*x9/125 + 27*x10*x5*x6**2/125 - 5454*x10*x5*x6*x7/125 - 54*x10*x5*x6*x8/125 - 54*x10*x5*x6*x9/125 + 27*x10*x5*x7**2/125 + 54*x10*x5*x7*x8/125 + 54*x10*x5*x7*x9/125 + 27*x10*x5*x8**2/125 + 54*x10*x5*x8*x9/125 + 27*x10*x5*x9**2/125 - 3*x10*x6**3/125 + 1809*x10*x6**2*x7/125 + 9*x10*x6**2*x8/125 + 9*x10*x6**2*x9/125 - 1809*x10*x6*x7**2/125 - 1818*x10*x6*x7*x8/125 - 1818*x10*x6*x7*x9/125 - 9*x10*x6*x8**2/125 - 18*x10*x6*x8*x9/125 - 9*x10*x6*x9**2/125 + 3*x10*x7**3/125 + 9*x10*x7**2*x8/125 + 9*x10*x7**2*x9/125 + 9*x10*x7*x8**2/125 + 18*x10*x7*x8*x9/125 + 9*x10*x7*x9**2/125 + 3*x10*x8**3/125 + 9*x10*x8**2*x9/125 + 9*x10*x8*x9**2/125 + 3*x10*x9**3/125 + 3*x2**4/500 + 9*x2**3*x3/125 + 9*x2**3*x4/125 + 9*x2**3*x5/125 - 3*x2**3*x6/125 + 3*x2**3*x7/125 + 3*x2**3*x8/125 + 3*x2**3*x9/125 + 81*x2**2*x3**2/250 + 81*x2**2*x3*x4/125 + 981*x2**2*x3*x5/125 - 27*x2**2*x3*x6/125 + 27*x2**2*x3*x7/125 + 27*x2**2*x3*x8/125 - 873*x2**2*x3*x9/125 + 81*x2**2*x4**2/250 + 981*x2**2*x4*x5/125 - 27*x2**2*x4*x6/125 + 27*x2**2*x4*x7/125 + 927*x2**2*x4*x8/125 + 27*x2**2*x4*x9/125 + 81*x2**2*x5**2/250 - 27*x2**2*x5*x6/125 + 27*x2**2*x5*x7/125 + 27*x2**2*x5*x8/125 + 27*x2**2*x5*x9/125 + 9*x2**2*x6**2/250 - 909*x2**2*x6*x7/125 - 9*x2**2*x6*x8/125 - 9*x2**2*x6*x9/125 + 9*x2**2*x7**2/250 + 9*x2**2*x7*x8/125 + 9*x2**2*x7*x9/125 + 9*x2**2*x8**2/250 + 9*x2**2*x8*x9/125 + 9*x2**2*x9**2/250 + 81*x2*x3**3/125 + 243*x2*x3**2*x4/125 + 5643*x2*x3**2*x5/125 - 81*x2*x3**2*x6/125 + 81*x2*x3**2*x7/125 + 81*x2*x3**2*x8/125 - 5319*x2*x3**2*x9/125 + 243*x2*x3*x4**2/125 + 11286*x2*x3*x4*x5/125 - 162*x2*x3*x4*x6/125 + 162*x2*x3*x4*x7/125 + 5562*x2*x3*x4*x8/125 - 5238*x2*x3*x4*x9/125 + 5643*x2*x3*x5**2/125 - 1962*x2*x3*x5*x6/125 + 1962*x2*x3*x5*x7/125 + 1962*x2*x3*x5*x8/125 - 3438*x2*x3*x5*x9/125 + 27*x2*x3*x6**2/125 - 5454*x2*x3*x6*x7/125 - 54*x2*x3*x6*x8/125 + 1746*x2*x3*x6*x9/125 + 27*x2*x3*x7**2/125 + 54*x2*x3*x7*x8/125 - 1746*x2*x3*x7*x9/125 + 27*x2*x3*x8**2/125 - 1746*x2*x3*x8*x9/125 - 1773*x2*x3*x9**2/125 + 81*x2*x4**3/125 + 5643*x2*x4**2*x5/125 - 81*x2*x4**2*x6/125 + 81*x2*x4**2*x7/125 + 5481*x2*x4**2*x8/125 + 81*x2*x4**2*x9/125 + 5643*x2*x4*x5**2/125 - 1962*x2*x4*x5*x6/125 + 1962*x2*x4*x5*x7/125 + 7362*x2*x4*x5*x8/125 + 1962*x2*x4*x5*x9/125 + 27*x2*x4*x6**2/125 - 5454*x2*x4*x6*x7/125 - 1854*x2*x4*x6*x8/125 - 54*x2*x4*x6*x9/125 + 27*x2*x4*x7**2/125 + 1854*x2*x4*x7*x8/125 + 54*x2*x4*x7*x9/125 + 1827*x2*x4*x8**2/125 + 1854*x2*x4*x8*x9/125 + 27*x2*x4*x9**2/125 + 81*x2*x5**3/125 - 81*x2*x5**2*x6/125 + 81*x2*x5**2*x7/125 + 81*x2*x5**2*x8/125 + 81*x2*x5**2*x9/125 + 27*x2*x5*x6**2/125 - 5454*x2*x5*x6*x7/125 - 54*x2*x5*x6*x8/125 - 54*x2*x5*x6*x9/125 + 27*x2*x5*x7**2/125 + 54*x2*x5*x7*x8/125 + 54*x2*x5*x7*x9/125 + 27*x2*x5*x8**2/125 + 54*x2*x5*x8*x9/125 + 27*x2*x5*x9**2/125 - 3*x2*x6**3/125 + 1809*x2*x6**2*x7/125 + 9*x2*x6**2*x8/125 + 9*x2*x6**2*x9/125 - 1809*x2*x6*x7**2/125 - 1818*x2*x6*x7*x8/125 - 1818*x2*x6*x7*x9/125 - 9*x2*x6*x8**2/125 - 18*x2*x6*x8*x9/125 - 9*x2*x6*x9**2/125 + 3*x2*x7**3/125 + 9*x2*x7**2*x8/125 + 9*x2*x7**2*x9/125 + 9*x2*x7*x8**2/125 + 18*x2*x7*x8*x9/125 + 9*x2*x7*x9**2/125 + 3*x2*x8**3/125 + 9*x2*x8**2*x9/125 + 9*x2*x8*x9**2/125 + 3*x2*x9**3/125 + 243*x3**4/500 + 243*x3**3*x4/125 + 8343*x3**3*x5/125 - 81*x3**3*x6/125 + 81*x3**3*x7/125 + 81*x3**3*x8/125 - 8019*x3**3*x9/125 + 729*x3**2*x4**2/250 + 25029*x3**2*x4*x5/125 - 243*x3**2*x4*x6/125 + 243*x3**2*x4*x7/125 + 8343*x3**2*x4*x8/125 - 15957*x3**2*x4*x9/125 + 284391*x3**2*x5**2/1000 - 5643*x3**2*x5*x6/125 + 5643*x3**2*x5*x7/125 + 5643*x3**2*x5*x8/125 - 194103*x3**2*x5*x9/500 + 81*x3**2*x6**2/250 - 8181*x3**2*x6*x7/125 - 81*x3**2*x6*x8/125 + 5319*x3**2*x6*x9/125 + 81*x3**2*x7**2/250 + 81*x3**2*x7*x8/125 - 5319*x3**2*x7*x9/125 + 81*x3**2*x8**2/250 - 5319*x3**2*x8*x9/125 + 108999*x3**2*x9**2/1000 + 243*x3*x4**3/125 + 25029*x3*x4**2*x5/125 - 243*x3*x4**2*x6/125 + 243*x3*x4**2*x7/125 + 16443*x3*x4**2*x8/125 - 7857*x3*x4**2*x9/125 + 284391*x3*x4*x5**2/500 - 11286*x3*x4*x5*x6/125 + 11286*x3*x4*x5*x7/125 + 261819*x3*x4*x5*x8/500 - 171531*x3*x4*x5*x9/500 + 81*x3*x4*x6**2/125 - 16362*x3*x4*x6*x7/125 - 5562*x3*x4*x6*x8/125 + 5238*x3*x4*x6*x9/125 + 81*x3*x4*x7**2/125 + 5562*x3*x4*x7*x8/125 - 5238*x3*x4*x7*x9/125 + 5481*x3*x4*x8**2/125 - 151227*x3*x4*x8*x9/500 - 5319*x3*x4*x9**2/125 + 8343*x3*x5**3/125 - 5643*x3*x5**2*x6/125 + 5643*x3*x5**2*x7/125 + 5643*x3*x5**2*x8/125 - 2457*x3*x5**2*x9/125 + 981*x3*x5*x6**2/125 - 224523*x3*x5*x6*x7/500 - 1962*x3*x5*x6*x8/125 + 3438*x3*x5*x6*x9/125 + 981*x3*x5*x7**2/125 + 1962*x3*x5*x7*x8/125 - 3438*x3*x5*x7*x9/125 + 981*x3*x5*x8**2/125 - 3438*x3*x5*x8*x9/125 - 4419*x3*x5*x9**2/125 - 9*x3*x6**3/125 + 5427*x3*x6**2*x7/125 + 27*x3*x6**2*x8/125 - 873*x3*x6**2*x9/125 - 5427*x3*x6*x7**2/125 - 5454*x3*x6*x7*x8/125 + 137259*x3*x6*x7*x9/500 - 27*x3*x6*x8**2/125 + 1746*x3*x6*x8*x9/125 + 1773*x3*x6*x9**2/125 + 9*x3*x7**3/125 + 27*x3*x7**2*x8/125 - 873*x3*x7**2*x9/125 + 27*x3*x7*x8**2/125 - 1746*x3*x7*x8*x9/125 - 1773*x3*x7*x9**2/125 + 9*x3*x8**3/125 - 873*x3*x8**2*x9/125 - 1773*x3*x8*x9**2/125 - 891*x3*x9**3/125 + 243*x4**4/500 + 8343*x4**3*x5/125 - 81*x4**3*x6/125 + 81*x4**3*x7/125 + 8181*x4**3*x8/125 + 81*x4**3*x9/125 + 284391*x4**2*x5**2/1000 - 5643*x4**2*x5*x6/125 + 5643*x4**2*x5*x7/125 + 239247*x4**2*x5*x8/500 + 5643*x4**2*x5*x9/125 + 81*x4**2*x6**2/250 - 8181*x4**2*x6*x7/125 - 5481*x4**2*x6*x8/125 - 81*x4**2*x6*x9/125 + 81*x4**2*x7**2/250 + 5481*x4**2*x7*x8/125 + 81*x4**2*x7*x9/125 + 195399*x4**2*x8**2/1000 + 5481*x4**2*x8*x9/125 + 81*x4**2*x9**2/250 + 8343*x4*x5**3/125 - 5643*x4*x5**2*x6/125 + 5643*x4*x5**2*x7/125 + 13743*x4*x5**2*x8/125 + 5643*x4*x5**2*x9/125 + 981*x4*x5*x6**2/125 - 224523*x4*x5*x6*x7/500 - 7362*x4*x5*x6*x8/125 - 1962*x4*x5*x6*x9/125 + 981*x4*x5*x7**2/125 + 7362*x4*x5*x7*x8/125 + 1962*x4*x5*x7*x9/125 + 6381*x4*x5*x8**2/125 + 7362*x4*x5*x8*x9/125 + 981*x4*x5*x9**2/125 - 9*x4*x6**3/125 + 5427*x4*x6**2*x7/125 + 927*x4*x6**2*x8/125 + 27*x4*x6**2*x9/125 - 5427*x4*x6*x7**2/125 - 180891*x4*x6*x7*x8/500 - 5454*x4*x6*x7*x9/125 - 1827*x4*x6*x8**2/125 - 1854*x4*x6*x8*x9/125 - 27*x4*x6*x9**2/125 + 9*x4*x7**3/125 + 927*x4*x7**2*x8/125 + 27*x4*x7**2*x9/125 + 1827*x4*x7*x8**2/125 + 1854*x4*x7*x8*x9/125 + 27*x4*x7*x9**2/125 + 909*x4*x8**3/125 + 1827*x4*x8**2*x9/125 + 927*x4*x8*x9**2/125 + 9*x4*x9**3/125 + 243*x5**4/500 - 81*x5**3*x6/125 + 81*x5**3*x7/125 + 81*x5**3*x8/125 + 81*x5**3*x9/125 + 81*x5**2*x6**2/250 - 8181*x5**2*x6*x7/125 - 81*x5**2*x6*x8/125 - 81*x5**2*x6*x9/125 + 81*x5**2*x7**2/250 + 81*x5**2*x7*x8/125 + 81*x5**2*x7*x9/125 + 81*x5**2*x8**2/250 + 81*x5**2*x8*x9/125 + 81*x5**2*x9**2/250 - 9*x5*x6**3/125 + 5427*x5*x6**2*x7/125 + 27*x5*x6**2*x8/125 + 27*x5*x6**2*x9/125 - 5427*x5*x6*x7**2/125 - 5454*x5*x6*x7*x8/125 - 5454*x5*x6*x7*x9/125 - 27*x5*x6*x8**2/125 - 54*x5*x6*x8*x9/125 - 27*x5*x6*x9**2/125 + 9*x5*x7**3/125 + 27*x5*x7**2*x8/125 + 27*x5*x7**2*x9/125 + 27*x5*x7*x8**2/125 + 54*x5*x7*x8*x9/125 + 27*x5*x7*x9**2/125 + 9*x5*x8**3/125 + 27*x5*x8**2*x9/125 + 27*x5*x8*x9**2/125 + 9*x5*x9**3/125 + 3*x6**4/500 - 903*x6**3*x7/125 - 3*x6**3*x8/125 - 3*x6**3*x9/125 + 166311*x6**2*x7**2/1000 + 1809*x6**2*x7*x8/125 + 1809*x6**2*x7*x9/125 + 9*x6**2*x8**2/250 + 9*x6**2*x8*x9/125 + 9*x6**2*x9**2/250 - 903*x6*x7**3/125 - 1809*x6*x7**2*x8/125 - 1809*x6*x7**2*x9/125 - 909*x6*x7*x8**2/125 - 1818*x6*x7*x8*x9/125 - 909*x6*x7*x9**2/125 - 3*x6*x8**3/125 - 9*x6*x8**2*x9/125 - 9*x6*x8*x9**2/125 - 3*x6*x9**3/125 + 3*x7**4/500 + 3*x7**3*x8/125 + 3*x7**3*x9/125 + 9*x7**2*x8**2/250 + 9*x7**2*x8*x9/125 + 9*x7**2*x9**2/250 + 3*x7*x8**3/125 + 9*x7*x8**2*x9/125 + 9*x7*x8*x9**2/125 + 3*x7*x9**3/125 + 3*x8**4/500 + 3*x8**3*x9/125 + 9*x8**2*x9**2/250 + 3*x8*x9**3/125 + 3*x9**4/500, 2903*x0**2/20 + 40*x0*x1**2/3 + 2377*x0*x1*x10/40 + 2377*x0*x1*x2/40 - 1737*x0*x1*x3/40 - 1737*x0*x1*x4/40 + 12*x0*x1*x5 + 2057*x0*x1*x6/40 - 2057*x0*x1*x7/40 + 2377*x0*x1*x8/40 + 2377*x0*x1*x9/40 + 3*x0*x10**2/10 - 6627*x0*x10*x2/40 + 9*x0*x10*x3/5 + 9*x0*x10*x4/5 + 9*x0*x10*x5/5 - 3*x0*x10*x6/5 + 3*x0*x10*x7/5 + 3*x0*x10*x8/5 + 3*x0*x10*x9/5 + 3*x0*x2**2/10 + 9*x0*x2*x3/5 + 9*x0*x2*x4/5 + 9*x0*x2*x5/5 - 3*x0*x2*x6/5 + 3*x0*x2*x7/5 + 3*x0*x2*x8/5 + 3*x0*x2*x9/5 + 27*x0*x3**2/10 + 27*x0*x3*x4/5 + 6867*x0*x3*x5/40 - 9*x0*x3*x6/5 + 9*x0*x3*x7/5 + 9*x0*x3*x8/5 - 6579*x0*x3*x9/40 + 27*x0*x4**2/10 + 6867*x0*x4*x5/40 - 9*x0*x4*x6/5 + 9*x0*x4*x7/5 + 6723*x0*x4*x8/40 + 9*x0*x4*x9/5 + 27*x0*x5**2/10 - 9*x0*x5*x6/5 + 9*x0*x5*x7/5 + 9*x0*x5*x8/5 + 9*x0*x5*x9/5 + 3*x0*x6**2/10 - 1335*x0*x6*x7/8 - 3*x0*x6*x8/5 - 3*x0*x6*x9/5 + 3*x0*x7**2/10 + 3*x0*x7*x8/5 + 3*x0*x7*x9/5 + 3*x0*x8**2/10 + 3*x0*x8*x9/5 + 3*x0*x9**2/10 + 10*x1**3*x10 + 10*x1**3*x2 - 10*x1**3*x3 - 10*x1**3*x4 + 10*x1**3*x6 - 10*x1**3*x7 + 10*x1**3*x8 + 10*x1**3*x9 + 111*x1**2*x10**2/16 - 129*x1**2*x10*x2/8 - 15*x1**2*x10*x3/8 - 15*x1**2*x10*x4/8 + 9*x1**2*x10*x5 + 63*x1**2*x10*x6/8 - 63*x1**2*x10*x7/8 + 111*x1**2*x10*x8/8 + 111*x1**2*x10*x9/8 + 111*x1**2*x2**2/16 - 15*x1**2*x2*x3/8 - 15*x1**2*x2*x4/8 + 9*x1**2*x2*x5 + 63*x1**2*x2*x6/8 - 63*x1**2*x2*x7/8 + 111*x1**2*x2*x8/8 + 111*x1**2*x2*x9/8 - 81*x1**2*x3**2/16 - 81*x1**2*x3*x4/8 + 21*x1**2*x3*x5 + 33*x1**2*x3*x6/8 - 33*x1**2*x3*x7/8 - 15*x1**2*x3*x8/8 - 255*x1**2*x3*x9/8 - 81*x1**2*x4**2/16 + 21*x1**2*x4*x5 + 33*x1**2*x4*x6/8 - 33*x1**2*x4*x7/8 + 225*x1**2*x4*x8/8 - 15*x1**2*x4*x9/8 + 9*x1**2*x5*x6 - 9*x1**2*x5*x7 + 9*x1**2*x5*x8 + 9*x1**2*x5*x9 + 15*x1**2*x6**2/16 - 255*x1**2*x6*x7/8 + 63*x1**2*x6*x8/8 + 63*x1**2*x6*x9/8 + 15*x1**2*x7**2/16 - 63*x1**2*x7*x8/8 - 63*x1**2*x7*x9/8 + 111*x1**2*x8**2/16 + 111*x1**2*x8*x9/8 + 111*x1**2*x9**2/16 + 9*x1*x10**3/40 - 639*x1*x10**2*x2/20 + 9*x1*x10**2*x3/8 + 9*x1*x10**2*x4/8 + 27*x1*x10**2*x5/20 - 9*x1*x10**2*x6/40 + 9*x1*x10**2*x7/40 + 27*x1*x10**2*x8/40 + 27*x1*x10**2*x9/40 - 639*x1*x10*x2**2/20 - 9*x1*x10*x2*x3/8 - 9*x1*x10*x2*x4/8 - 243*x1*x10*x2*x5/10 - 603*x1*x10*x2*x6/40 + 603*x1*x10*x2*x7/40 - 1251*x1*x10*x2*x8/40 - 1251*x1*x10*x2*x9/40 + 27*x1*x10*x3**2/40 + 27*x1*x10*x3*x4/20 + 1413*x1*x10*x3*x5/40 + 9*x1*x10*x3*x6/20 - 9*x1*x10*x3*x7/20 + 9*x1*x10*x3*x8/4 - 243*x1*x10*x3*x9/8 + 27*x1*x10*x4**2/40 + 1413*x1*x10*x4*x5/40 + 9*x1*x10*x4*x6/20 - 9*x1*x10*x4*x7/20 + 279*x1*x10*x4*x8/8 + 9*x1*x10*x4*x9/4 + 81*x1*x10*x5**2/40 + 27*x1*x10*x5*x8/10 + 27*x1*x10*x5*x9/10 - 9*x1*x10*x6**2/40 - 1287*x1*x10*x6*x7/40 - 9*x1*x10*x6*x8/20 - 9*x1*x10*x6*x9/20 - 9*x1*x10*x7**2/40 + 9*x1*x10*x7*x8/20 + 9*x1*x10*x7*x9/20 + 27*x1*x10*x8**2/40 + 27*x1*x10*x8*x9/20 + 27*x1*x10*x9**2/40 + 9*x1*x2**3/40 + 9*x1*x2**2*x3/8 + 9*x1*x2**2*x4/8 + 27*x1*x2**2*x5/20 - 9*x1*x2**2*x6/40 + 9*x1*x2**2*x7/40 + 27*x1*x2**2*x8/40 + 27*x1*x2**2*x9/40 + 27*x1*x2*x3**2/40 + 27*x1*x2*x3*x4/20 + 1413*x1*x2*x3*x5/40 + 9*x1*x2*x3*x6/20 - 9*x1*x2*x3*x7/20 + 9*x1*x2*x3*x8/4 - 243*x1*x2*x3*x9/8 + 27*x1*x2*x4**2/40 + 1413*x1*x2*x4*x5/40 + 9*x1*x2*x4*x6/20 - 9*x1*x2*x4*x7/20 + 279*x1*x2*x4*x8/8 + 9*x1*x2*x4*x9/4 + 81*x1*x2*x5**2/40 + 27*x1*x2*x5*x8/10 + 27*x1*x2*x5*x9/10 - 9*x1*x2*x6**2/40 - 1287*x1*x2*x6*x7/40 - 9*x1*x2*x6*x8/20 - 9*x1*x2*x6*x9/20 - 9*x1*x2*x7**2/40 + 9*x1*x2*x7*x8/20 + 9*x1*x2*x7*x9/20 + 27*x1*x2*x8**2/40 + 27*x1*x2*x8*x9/20 + 27*x1*x2*x9**2/40 - 81*x1*x3**3/40 - 243*x1*x3**2*x4/40 - 27*x1*x3**2*x5/40 + 27*x1*x3**2*x6/8 - 27*x1*x3**2*x7/8 + 27*x1*x3**2*x8/40 - 27*x1*x3**2*x9/10 - 243*x1*x3*x4**2/40 - 27*x1*x3*x4*x5/20 + 27*x1*x3*x4*x6/4 - 27*x1*x3*x4*x7/4 + 189*x1*x3*x4*x8/40 - 81*x1*x3*x4*x9/40 + 999*x1*x3*x5**2/40 + 801*x1*x3*x5*x6/40 - 801*x1*x3*x5*x7/40 + 1413*x1*x3*x5*x8/40 + 333*x1*x3*x5*x9/40 - 63*x1*x3*x6**2/40 - 9*x1*x3*x6*x7/40 + 9*x1*x3*x6*x8/20 - 567*x1*x3*x6*x9/40 - 63*x1*x3*x7**2/40 - 9*x1*x3*x7*x8/20 + 567*x1*x3*x7*x9/40 + 9*x1*x3*x8**2/8 - 243*x1*x3*x8*x9/8 - 63*x1*x3*x9**2/2 - 81*x1*x4**3/40 - 27*x1*x4**2*x5/40 + 27*x1*x4**2*x6/8 - 27*x1*x4**2*x7/8 + 81*x1*x4**2*x8/20 + 27*x1*x4**2*x9/40 + 999*x1*x4*x5**2/40 + 801*x1*x4*x5*x6/40 - 801*x1*x4*x5*x7/40 + 2493*x1*x4*x5*x8/40 + 1413*x1*x4*x5*x9/40 - 63*x1*x4*x6**2/40 - 9*x1*x4*x6*x7/40 + 603*x1*x4*x6*x8/40 + 9*x1*x4*x6*x9/20 - 63*x1*x4*x7**2/40 - 603*x1*x4*x7*x8/40 - 9*x1*x4*x7*x9/20 + 135*x1*x4*x8**2/4 + 279*x1*x4*x8*x9/8 + 9*x1*x4*x9**2/8 + 81*x1*x5**2*x6/40 - 81*x1*x5**2*x7/40 + 81*x1*x5**2*x8/40 + 81*x1*x5**2*x9/40 - 27*x1*x5*x6**2/20 - 243*x1*x5*x6*x7/10 - 27*x1*x5*x7**2/20 + 27*x1*x5*x8**2/20 + 27*x1*x5*x8*x9/10 + 27*x1*x5*x9**2/20 + 9*x1*x6**3/40 - 153*x1*x6**2*x7/10 - 9*x1*x6**2*x8/40 - 9*x1*x6**2*x9/40 + 153*x1*x6*x7**2/10 - 1287*x1*x6*x7*x8/40 - 1287*x1*x6*x7*x9/40 - 9*x1*x6*x8**2/40 - 9*x1*x6*x8*x9/20 - 9*x1*x6*x9**2/40 - 9*x1*x7**3/40 - 9*x1*x7**2*x8/40 - 9*x1*x7**2*x9/40 + 9*x1*x7*x8**2/40 + 9*x1*x7*x8*x9/20 + 9*x1*x7*x9**2/40 + 9*x1*x8**3/40 + 27*x1*x8**2*x9/40 + 27*x1*x8*x9**2/40 + 9*x1*x9**3/40 - 27*x10**3*x2/40 + 2727*x10**2*x2**2/80 - 81*x10**2*x2*x3/20 - 81*x10**2*x2*x4/20 - 81*x10**2*x2*x5/20 + 27*x10**2*x2*x6/20 - 27*x10**2*x2*x7/20 - 27*x10**2*x2*x8/20 - 27*x10**2*x2*x9/20 + 27*x10**2*x3*x5/40 - 27*x10**2*x3*x9/40 + 27*x10**2*x4*x5/40 + 27*x10**2*x4*x8/40 - 27*x10**2*x6*x7/40 - 27*x10*x2**3/40 - 81*x10*x2**2*x3/20 - 81*x10*x2**2*x4/20 - 81*x10*x2**2*x5/20 + 27*x10*x2**2*x6/20 - 27*x10*x2**2*x7/20 - 27*x10*x2**2*x8/20 - 27*x10*x2**2*x9/20 - 243*x10*x2*x3**2/40 - 243*x10*x2*x3*x4/20 - 3267*x10*x2*x3*x5/40 + 81*x10*x2*x3*x6/20 - 81*x10*x2*x3*x7/20 - 81*x10*x2*x3*x8/20 + 2619*x10*x2*x3*x9/40 - 243*x10*x2*x4**2/40 - 3267*x10*x2*x4*x5/40 + 81*x10*x2*x4*x6/20 - 81*x10*x2*x4*x7/20 - 2943*x10*x2*x4*x8/40 - 81*x10*x2*x4*x9/20 - 243*x10*x2*x5**2/40 + 81*x10*x2*x5*x6/20 - 81*x10*x2*x5*x7/20 - 81*x10*x2*x5*x8/20 - 81*x10*x2*x5*x9/20 - 27*x10*x2*x6**2/40 + 567*x10*x2*x6*x7/8 + 27*x10*x2*x6*x8/20 + 27*x10*x2*x6*x9/20 - 27*x10*x2*x7**2/40 - 27*x10*x2*x7*x8/20 - 27*x10*x2*x7*x9/20 - 27*x10*x2*x8**2/40 - 27*x10*x2*x8*x9/20 - 27*x10*x2*x9**2/40 + 81*x10*x3**2*x5/20 - 81*x10*x3**2*x9/20 + 81*x10*x3*x4*x5/10 + 81*x10*x3*x4*x8/20 - 81*x10*x3*x4*x9/20 + 81*x10*x3*x5**2/20 - 27*x10*x3*x5*x6/20 + 27*x10*x3*x5*x7/20 + 27*x10*x3*x5*x8/20 - 27*x10*x3*x5*x9/10 - 81*x10*x3*x6*x7/20 + 27*x10*x3*x6*x9/20 - 27*x10*x3*x7*x9/20 - 27*x10*x3*x8*x9/20 - 27*x10*x3*x9**2/20 + 81*x10*x4**2*x5/20 + 81*x10*x4**2*x8/20 + 81*x10*x4*x5**2/20 - 27*x10*x4*x5*x6/20 + 27*x10*x4*x5*x7/20 + 27*x10*x4*x5*x8/5 + 27*x10*x4*x5*x9/20 - 81*x10*x4*x6*x7/20 - 27*x10*x4*x6*x8/20 + 27*x10*x4*x7*x8/20 + 27*x10*x4*x8**2/20 + 27*x10*x4*x8*x9/20 - 81*x10*x5*x6*x7/20 + 27*x10*x6**2*x7/20 - 27*x10*x6*x7**2/20 - 27*x10*x6*x7*x8/20 - 27*x10*x6*x7*x9/20 + 27*x2**2*x3*x5/40 - 27*x2**2*x3*x9/40 + 27*x2**2*x4*x5/40 + 27*x2**2*x4*x8/40 - 27*x2**2*x6*x7/40 + 81*x2*x3**2*x5/20 - 81*x2*x3**2*x9/20 + 81*x2*x3*x4*x5/10 + 81*x2*x3*x4*x8/20 - 81*x2*x3*x4*x9/20 + 81*x2*x3*x5**2/20 - 27*x2*x3*x5*x6/20 + 27*x2*x3*x5*x7/20 + 27*x2*x3*x5*x8/20 - 27*x2*x3*x5*x9/10 - 81*x2*x3*x6*x7/20 + 27*x2*x3*x6*x9/20 - 27*x2*x3*x7*x9/20 - 27*x2*x3*x8*x9/20 - 27*x2*x3*x9**2/20 + 81*x2*x4**2*x5/20 + 81*x2*x4**2*x8/20 + 81*x2*x4*x5**2/20 - 27*x2*x4*x5*x6/20 + 27*x2*x4*x5*x7/20 + 27*x2*x4*x5*x8/5 + 27*x2*x4*x5*x9/20 - 81*x2*x4*x6*x7/20 - 27*x2*x4*x6*x8/20 + 27*x2*x4*x7*x8/20 + 27*x2*x4*x8**2/20 + 27*x2*x4*x8*x9/20 - 81*x2*x5*x6*x7/20 + 27*x2*x6**2*x7/20 - 27*x2*x6*x7**2/20 - 27*x2*x6*x7*x8/20 - 27*x2*x6*x7*x9/20 + 243*x3**3*x5/40 - 243*x3**3*x9/40 + 729*x3**2*x4*x5/40 + 243*x3**2*x4*x8/40 - 243*x3**2*x4*x9/20 + 3807*x3**2*x5**2/80 - 81*x3**2*x5*x6/20 + 81*x3**2*x5*x7/20 + 81*x3**2*x5*x8/20 - 3159*x3**2*x5*x9/40 - 243*x3**2*x6*x7/40 + 81*x3**2*x6*x9/20 - 81*x3**2*x7*x9/20 - 81*x3**2*x8*x9/20 + 2511*x3**2*x9**2/80 + 729*x3*x4**2*x5/40 + 243*x3*x4**2*x8/20 - 243*x3*x4**2*x9/40 + 3807*x3*x4*x5**2/40 - 81*x3*x4*x5*x6/10 + 81*x3*x4*x5*x7/10 + 729*x3*x4*x5*x8/8 - 2997*x3*x4*x5*x9/40 - 243*x3*x4*x6*x7/20 - 81*x3*x4*x6*x8/20 + 81*x3*x4*x6*x9/20 + 81*x3*x4*x7*x8/20 - 81*x3*x4*x7*x9/20 + 81*x3*x4*x8**2/20 - 567*x3*x4*x8*x9/8 - 81*x3*x4*x9**2/20 + 243*x3*x5**3/40 - 81*x3*x5**2*x6/20 + 81*x3*x5**2*x7/20 + 81*x3*x5**2*x8/20 - 81*x3*x5**2*x9/40 + 27*x3*x5*x6**2/40 - 675*x3*x5*x6*x7/8 - 27*x3*x5*x6*x8/20 + 27*x3*x5*x6*x9/10 + 27*x3*x5*x7**2/40 + 27*x3*x5*x7*x8/20 - 27*x3*x5*x7*x9/10 + 27*x3*x5*x8**2/40 - 27*x3*x5*x8*x9/10 - 27*x3*x5*x9**2/8 + 81*x3*x6**2*x7/20 - 27*x3*x6**2*x9/40 - 81*x3*x6*x7**2/20 - 81*x3*x6*x7*x8/20 + 2727*x3*x6*x7*x9/40 + 27*x3*x6*x8*x9/20 + 27*x3*x6*x9**2/20 - 27*x3*x7**2*x9/40 - 27*x3*x7*x8*x9/20 - 27*x3*x7*x9**2/20 - 27*x3*x8**2*x9/40 - 27*x3*x8*x9**2/20 - 27*x3*x9**3/40 + 243*x4**3*x5/40 + 243*x4**3*x8/40 + 3807*x4**2*x5**2/80 - 81*x4**2*x5*x6/20 + 81*x4**2*x5*x7/20 + 3483*x4**2*x5*x8/40 + 81*x4**2*x5*x9/20 - 243*x4**2*x6*x7/40 - 81*x4**2*x6*x8/20 + 81*x4**2*x7*x8/20 + 3159*x4**2*x8**2/80 + 81*x4**2*x8*x9/20 + 243*x4*x5**3/40 - 81*x4*x5**2*x6/20 + 81*x4*x5**2*x7/20 + 81*x4*x5**2*x8/8 + 81*x4*x5**2*x9/20 + 27*x4*x5*x6**2/40 - 675*x4*x5*x6*x7/8 - 27*x4*x5*x6*x8/5 - 27*x4*x5*x6*x9/20 + 27*x4*x5*x7**2/40 + 27*x4*x5*x7*x8/5 + 27*x4*x5*x7*x9/20 + 189*x4*x5*x8**2/40 + 27*x4*x5*x8*x9/5 + 27*x4*x5*x9**2/40 + 81*x4*x6**2*x7/20 + 27*x4*x6**2*x8/40 - 81*x4*x6*x7**2/20 - 3051*x4*x6*x7*x8/40 - 81*x4*x6*x7*x9/20 - 27*x4*x6*x8**2/20 - 27*x4*x6*x8*x9/20 + 27*x4*x7**2*x8/40 + 27*x4*x7*x8**2/20 + 27*x4*x7*x8*x9/20 + 27*x4*x8**3/40 + 27*x4*x8**2*x9/20 + 27*x4*x8*x9**2/40 - 243*x5**2*x6*x7/40 + 81*x5*x6**2*x7/20 - 81*x5*x6*x7**2/20 - 81*x5*x6*x7*x8/20 - 81*x5*x6*x7*x9/20 - 27*x6**3*x7/40 + 2943*x6**2*x7**2/80 + 27*x6**2*x7*x8/20 + 27*x6**2*x7*x9/20 - 27*x6*x7**3/40 - 27*x6*x7**2*x8/20 - 27*x6*x7**2*x9/20 - 27*x6*x7*x8**2/40 - 27*x6*x7*x8*x9/20 - 27*x6*x7*x9**2/40]
Delta3rank=2

==> anc/current_revision/singular_lifting.radial.18.txt <==
g=Matrix([[-133*s0*s1/100 - 21*s0*s10/100 + 7*s0*s2/20 - 7*s0*s3/50 + 14*s0*s4/25 - 21*s0*s5/50 + 21*s0*s6/25 + 21*s0*s9/100 - 11907*s1**3/4000 + 99*s1**2*s10/400 + 3033*s1**2*s2/800 - 31617*s1**2*s3/4000 - 1287*s1**2*s4/4000 + 648*s1**2*s5/125 + 531*s1**2*s6/160 - 1521*s1**2*s7/500 - 1521*s1**2*s8/500 - 1071*s1**2*s9/1000 - 49779*s1*s10**2/16000 - 6093*s1*s10*s2/4000 + 36279*s1*s10*s3/8000 + 11907*s1*s10*s4/8000 - 3987*s1*s10*s5/800 - 27387*s1*s10*s6/8000 + 2079*s1*s10*s7/2000 + 2079*s1*s10*s8/2000 + 15777*s1*s10*s9/8000 - 279*s1*s2**2/500 + 2277*s1*s2*s3/800 + 2457*s1*s2*s4/4000 - 1287*s1*s2*s5/400 - 657*s1*s2*s6/160 + 243*s1*s2*s7/1000 + 243*s1*s2*s8/1000 - 21681*s1*s2*s9/4000 - 47979*s1*s3**2/16000 - 2439*s1*s3*s4/8000 + 22059*s1*s3*s5/4000 + 68319*s1*s3*s6/8000 - 63*s1*s3*s7/80 - 1539*s1*s3*s8/200 - 18909*s1*s3*s9/8000 + 7389*s1*s4**2/16000 - 3681*s1*s4*s5/4000 + 2619*s1*s4*s6/8000 + 3303*s1*s4*s7/500 - 603*s1*s4*s8/2000 + 4887*s1*s4*s9/8000 - 5751*s1*s5**2/4000 - 1917*s1*s5*s6/160 + 1719*s1*s5*s7/1000 + 1719*s1*s5*s8/1000 + 2313*s1*s5*s9/4000 - 12627*s1*s6**2/16000 + 7587*s1*s6*s7/2000 + 7587*s1*s6*s8/2000 + 5121*s1*s6*s9/8000 + 63*s1*s7**2/200 + 63*s1*s7*s8/100 - 2349*s1*s7*s9/2000 + 63*s1*s8**2/200 - 2349*s1*s8*s9/2000 + 477*s1*s9**2/3200 - 19197*s10**3/16000 - 3159*s10**2*s2/16000 + 21249*s10**2*s3/8000 + 1809*s10**2*s4/800 - 30213*s10**2*s5/8000 + 189*s10**2*s6/125 + 4563*s10**2*s7/4000 + 4563*s10**2*s8/4000 + 21087*s10**2*s9/16000 + 603*s10*s2**2/2000 - 1413*s10*s2*s3/8000 + 1647*s10*s2*s4/1600 - 3537*s10*s2*s5/4000 + 10053*s10*s2*s6/8000 - 63*s10*s2*s7/2000 - 63*s10*s2*s8/2000 - 13707*s10*s2*s9/8000 - 5481*s10*s3**2/3200 - 30231*s10*s3*s4/8000 + 10989*s10*s3*s5/2000 - 30141*s10*s3*s6/8000 - 171*s10*s3*s7/100 - 621*s10*s3*s8/160 - 7569*s10*s3*s9/4000 - 13761*s10*s4**2/16000 + 1863*s10*s4*s5/500 - 2007*s10*s4*s6/1600 + 1593*s10*s4*s7/4000 - 1773*s10*s4*s8/1000 - 1953*s10*s4*s9/2000 - 2511*s10*s5**2/800 + 9351*s10*s5*s6/4000 + 2943*s10*s5*s7/1000 + 2943*s10*s5*s8/1000 + 6669*s10*s5*s9/4000 + 33831*s10*s6**2/16000 - 513*s10*s6*s7/1000 - 513*s10*s6*s8/1000 - 999*s10*s6*s9/500 - 27*s10*s7**2/100 - 27*s10*s7*s8/50 - 2403*s10*s7*s9/2000 - 27*s10*s8**2/100 - 2403*s10*s8*s9/2000 - 1863*s10*s9**2/16000 + 9*s2**3/200 - 693*s2**2*s3/2000 - 153*s2**2*s4/2000 + 333*s2**2*s5/1000 + 513*s2**2*s6/2000 - 9*s2**2*s7/100 - 9*s2**2*s8/100 + 657*s2**2*s9/2000 + 1197*s2*s3**2/3200 - 5103*s2*s3*s4/8000 + 9*s2*s3*s5/800 - 2637*s2*s3*s6/1600 + 243*s2*s3*s7/2000 + 1143*s2*s3*s8/2000 + 4239*s2*s3*s9/8000 - 7551*s2*s4**2/16000 + 5373*s2*s4*s5/4000 - 4977*s2*s4*s6/8000 - 1377*s2*s4*s7/2000 - 477*s2*s4*s8/2000 + 7551*s2*s4*s9/8000 - 459*s2*s5**2/800 + 2079*s2*s5*s6/800 + 207*s2*s5*s7/1000 + 207*s2*s5*s8/1000 - 1989*s2*s5*s9/4000 + 3501*s2*s6**2/3200 - 243*s2*s6*s7/2000 - 243*s2*s6*s8/2000 + 30321*s2*s6*s9/8000 + 9*s2*s7**2/200 + 9*s2*s7*s8/100 + 1953*s2*s7*s9/2000 + 9*s2*s8**2/200 + 1953*s2*s8*s9/2000 - 2547*s2*s9**2/16000 + 513*s3**3/2000 + 12141*s3**2*s4/8000 - 13743*s3**2*s5/8000 + 3609*s3**2*s6/1600 + 2277*s3**2*s7/4000 + 2331*s3**2*s8/2000 + 9189*s3**2*s9/16000 + 3519*s3*s4**2/4000 - 13653*s3*s4*s5/4000 + 243*s3*s4*s6/200 + 3141*s3*s4*s7/4000 + 11511*s3*s4*s8/4000 + 8127*s3*s4*s9/8000 + 4779*s3*s5**2/2000 - 8451*s3*s5*s6/2000 - 207*s3*s5*s7/100 - 243*s3*s5*s8/80 - 2709*s3*s5*s9/2000 - 8379*s3*s6**2/4000 + 1809*s3*s6*s7/2000 + 22833*s3*s6*s8/4000 + 15669*s3*s6*s9/8000 + 9*s3*s7**2/40 + 63*s3*s7*s8/40 + 81*s3*s7*s9/100 + 27*s3*s8**2/20 + 117*s3*s8*s9/160 + 1089*s3*s9**2/8000 - 171*s4**3/8000 - 2907*s4**2*s5/8000 - 117*s4**2*s6/8000 - 261*s4**2*s7/250 + 1809*s4**2*s8/4000 - 711*s4**2*s9/16000 + 621*s4*s5**2/500 + 243*s4*s5*s6/250 - 1377*s4*s5*s7/2000 - 207*s4*s5*s8/125 - 207*s4*s5*s9/500 + 747*s4*s6**2/8000 - 16569*s4*s6*s7/4000 + 1323*s4*s6*s8/2000 - 549*s4*s6*s9/8000 - 81*s4*s7**2/100 - 99*s4*s7*s8/200 + 2367*s4*s7*s9/4000 + 63*s4*s8**2/200 + 513*s4*s8*s9/1000 - 99*s4*s9**2/4000 - 1539*s5**3/2000 + 63*s5**2*s6/80 + 1323*s5**2*s7/1000 + 1323*s5**2*s8/1000 + 1971*s5**2*s9/4000 + 45531*s5*s6**2/8000 - 711*s5*s6*s7/1000 - 711*s5*s6*s8/1000 - 3663*s5*s6*s9/4000 - 27*s5*s7**2/50 - 27*s5*s7*s8/25 - 783*s5*s7*s9/1000 - 27*s5*s8**2/50 - 783*s5*s8*s9/1000 - 81*s5*s9**2/1600 - 459*s6**3/8000 - 891*s6**2*s7/800 - 891*s6**2*s8/800 + 1809*s6**2*s9/16000 - 27*s6*s7**2/200 - 27*s6*s7*s8/100 + 1053*s6*s7*s9/1000 - 27*s6*s8**2/200 + 1053*s6*s8*s9/1000 - 27*s6*s9**2/500 + 27*s7**2*s9/100 + 27*s7*s8*s9/50 + 243*s7*s9**2/4000 + 27*s8**2*s9/100 + 243*s8*s9**2/4000 - 27*s9**3/16000, 59*s0/100 + 3121*s1**2/4000 - 2901*s1*s10/4000 - 2523*s1*s2/2000 + 73039*s1*s3/28000 - 3673*s1*s4/16800 - 22339*s1*s5/18000 - 14737*s1*s6/12000 + 229*s1*s7/180 + 9*s1*s8/16 + 2241*s1*s9/4000 + 7821*s10**2/16000 + 957*s10*s2/4000 - 10167*s10*s3/11200 - 14939*s10*s4/56000 + 2119*s10*s5/6000 + 11213*s10*s6/8000 - 1531*s10*s7/2400 - 207*s10*s8/800 - 3681*s10*s9/8000 + 127*s2**2/500 - 32811*s2*s3/28000 + 9661*s2*s4/84000 + 5761*s2*s5/9000 + 10169*s2*s6/12000 - 12347*s2*s7/18000 - 27*s2*s8/500 + 663*s2*s9/800 + 38923*s3**2/112000 - 278363*s3*s4/168000 - 26629*s3*s5/63000 - 56899*s3*s6/24000 - 4241*s3*s7/36000 + 26637*s3*s8/28000 + 807*s3*s9/56000 - 150119*s4**2/336000 + 407*s4*s5/504 - 823*s4*s6/24000 - 89989*s4*s7/36000 - 4667*s4*s8/28000 - 32093*s4*s9/56000 - 12887*s5**2/12000 + 3658*s5*s6/1125 + 113*s5*s7/400 + 199*s5*s8/1200 - 1867*s5*s9/3000 + 19663*s6**2/48000 - 72647*s6*s7/36000 - 2083*s6*s8/4000 - 781*s6*s9/8000 - 11*s7**2/60 - 11*s7*s8/60 + 1001*s7*s9/2400 + 207*s8*s9/800 - 459*s9**2/16000, s0/20 - 8071*s1**2/4000 + 303*s1*s10/400 + 1449*s1*s2/1000 - 12139*s1*s3/2800 + 2579*s1*s4/3000 + 114067*s1*s5/31500 + 8381*s1*s6/10500 - 13834*s1*s7/7875 - 26441*s1*s8/14000 + 321*s1*s9/2000 - 1989*s10**2/16000 - 201*s10*s2/500 + 101643*s10*s3/56000 - 2083*s10*s4/8000 - 12317*s10*s5/8400 - 38699*s10*s6/56000 + 46073*s10*s7/84000 - 12759*s10*s8/28000 + 1017*s10*s9/8000 - 7*s2**2/200 + 14859*s2*s3/7000 + 17407*s2*s4/6000 - 206999*s2*s5/126000 - 6379*s2*s6/42000 + 19477*s2*s7/25200 + 1609*s2*s8/1400 - 1893*s2*s9/1000 - 75763*s3**2/112000 + 121043*s3*s4/168000 + 6547*s3*s5/6300 + 769597*s3*s6/168000 - 13789*s3*s7/252000 - 79221*s3*s8/28000 + 15681*s3*s9/56000 - 59*s4**2/9600 - 18563*s4*s5/7875 + 86453*s4*s6/33600 + 722251*s4*s7/252000 + 9239*s4*s8/28000 - 3161*s4*s9/1600 - 123871*s5**2/84000 - 105733*s5*s6/31500 + 17441*s5*s7/14000 + 41623*s5*s8/42000 - 20899*s5*s9/10500 + 4981*s6**2/9600 + 31547*s6*s7/36000 + 14881*s6*s8/28000 + 3287*s6*s9/11200 - 11*s7**2/30 - 307*s7*s8/420 - 78223*s7*s9/84000 - 51*s8**2/140 - 24441*s8*s9/28000 - 9*s9**2/3200, -8*s0/25 - 159*s1**2/200 + 261*s1*s10/500 + 69*s1*s2/100 - 30801*s1*s3/14000 + 10091*s1*s4/21000 + 20299*s1*s5/12600 + 13267*s1*s6/21000 - 2147*s1*s7/9000 - 279*s1*s8/500 + 809*s1*s9/3500 - 729*s10**2/4000 - 273*s10*s2/1000 + 33153*s10*s3/28000 - 221*s10*s4/2800 - 7951*s10*s5/10500 - 6779*s10*s6/14000 + 1397*s10*s7/3000 + 99*s10*s8/1000 + 9561*s10*s9/14000 - 9*s2**2/125 + 999*s2*s3/700 + 15361*s2*s4/10500 - 9413*s2*s5/12600 - 68*s2*s6/525 - 3077*s2*s7/9000 + 9*s2*s8/125 - 11657*s2*s9/7000 - 201*s3**2/560 + 2531*s3*s4/2400 + 1067*s3*s5/18000 + 229319*s3*s6/84000 + 1342*s3*s7/1125 - 933*s3*s8/1750 + 35463*s3*s9/28000 + 18743*s4**2/84000 - 23077*s4*s5/15750 + 54517*s4*s6/42000 + 6701*s4*s7/4500 + 292*s4*s8/875 - 8419*s4*s9/14000 - 2909*s5**2/4200 - 76781*s5*s6/63000 + 449*s5*s7/500 + 3827*s5*s8/5250 - 9299*s5*s9/21000 + 689*s6**2/12000 - 503*s6*s7/1800 + 29*s6*s8/350 - 1961*s6*s9/14000 - s7**2/15 - s7*s8/15 + 439*s7*s9/1500 + 1857*s8*s9/7000 + 23181*s9**2/28000, 8*s0/25 + 159*s1**2/200 + 3379*s1*s10/18000 - 69*s1*s2/100 + 717*s1*s3/500 - 26807*s1*s4/42000 - 2218*s1*s5/1575 - 41*s1*s6/1750 + 279*s1*s7/500 + 7897*s1*s8/9000 - 12499*s1*s9/126000 - 2363*s10**2/12000 - 6461*s10*s2/18000 - 9343*s10*s3/18000 - 42587*s10*s4/50400 + 5359*s10*s5/7000 - 168589*s10*s6/126000 - 847*s10*s7/3000 + 253*s10*s8/3000 + 3357*s10*s9/7000 + 9*s2**2/125 - 69*s2*s3/200 - 4843*s2*s4/5250 + 3569*s2*s5/6300 - 577*s2*s6/1400 - 9*s2*s7/125 - 4373*s2*s8/9000 + 162401*s2*s9/126000 + 57*s3**2/160 + 18833*s3*s4/16800 - 8734*s3*s5/7875 - 799*s3*s6/14000 + 171*s3*s7/1000 + 14759*s3*s8/9000 - 70871*s3*s9/126000 + 4577*s4**2/5250 + 19441*s4*s5/126000 - 83309*s4*s6/84000 - 853*s4*s7/1000 + 2851*s4*s8/63000 + 303067*s4*s9/252000 + 3049*s5**2/4200 + 56131*s5*s6/63000 - 293*s5*s7/375 - 2143*s5*s8/3500 + 15599*s5*s9/21000 - 5363*s6**2/4000 - 6*s6*s7/25 - 7589*s6*s8/12600 + 78199*s6*s9/126000 - s7*s8/15 - 803*s7*s9/3000 - s8**2/15 - 841*s8*s9/3500 - 74443*s9**2/84000, s0/10 + 549*s1**2/1000 + 221*s1*s10/2400 - 1593*s1*s2/2000 + 1131*s1*s3/800 - 717*s1*s4/4000 - 4933*s1*s5/6000 - 843*s1*s6/4000 + 16031*s1*s7/14000 + 22543*s1*s8/42000 + 29573*s1*s9/84000 + 1387*s10**2/8000 - 3251*s10*s2/12000 - 2401*s10*s3/12000 - 8903*s10*s4/12000 - 3*s10*s5/100 + 4163*s10*s6/12000 - 13091*s10*s7/28000 - 3991*s10*s8/28000 - 1857*s10*s9/28000 + 9*s2**2/40 - 2373*s2*s3/4000 + 1227*s2*s4/4000 + 2729*s2*s5/6000 + 933*s2*s6/4000 - 593*s2*s7/700 - 1283*s2*s8/4200 - 9523*s2*s9/84000 + 2847*s3**2/8000 - 1899*s3*s4/4000 - 229*s3*s5/300 - 2121*s3*s6/4000 + 17071*s3*s7/28000 + 47713*s3*s8/84000 + 2221*s3*s9/84000 + 111*s4**2/1600 + 439*s4*s5/3000 - 51*s4*s6/800 - 29669*s4*s7/28000 - 1507*s4*s8/84000 - 101*s4*s9/672 - 2287*s5**2/2000 + 2653*s5*s6/1500 + 2819*s5*s7/14000 + 1419*s5*s8/14000 - 5399*s5*s9/7000 - 9*s6**2/1600 - 6893*s6*s7/4000 - 5279*s6*s8/12000 - 49*s6*s9/96 - 3*s7**2/50 + 13*s7*s8/350 + 4811*s7*s9/28000 + 17*s8**2/175 + 1011*s8*s9/28000 - 3287*s9**2/11200, 11*s0/50 + 3321*s1**2/2000 - 31391*s1*s10/18000 - 1653*s1*s2/1000 + 423*s1*s3/125 + 39*s1*s4/500 - 2061*s1*s5/1000 - 14021*s1*s6/6000 + 58133*s1*s7/63000 + 22679*s1*s8/31500 - 10789*s1*s9/5040 + 30161*s10**2/24000 + 1399*s10*s2/4500 - 48407*s10*s3/36000 - 26023*s10*s4/36000 + 952*s10*s5/375 + 6563*s10*s6/4500 - 9617*s10*s7/14000 - 24301*s10*s8/42000 + 33849*s10*s9/28000 + 24*s2**2/125 - 1653*s2*s3/2000 - 117*s2*s4/2000 + 693*s2*s5/1000 + 4309*s2*s6/6000 + 701*s2*s7/15750 + 14179*s2*s8/63000 + 177871*s2*s9/63000 + 6759*s3**2/8000 + 147*s3*s4/4000 - 657*s3*s5/500 - 3767*s3*s6/3000 - 3341*s3*s7/25200 + 13063*s3*s8/5040 - 13291*s3*s9/252000 - 321*s4**2/8000 + 9*s4*s5/125 + 271*s4*s6/1500 - 349469*s4*s7/126000 + 39311*s4*s8/126000 + 33757*s4*s9/252000 + 801*s5**2/2000 + 7867*s5*s6/2000 + 3149*s5*s7/21000 + 2449*s5*s8/21000 + 122*s5*s9/105 - 3973*s6**2/24000 - 20797*s6*s7/18000 - 13097*s6*s8/18000 + 28241*s6*s9/9000 - 7*s7**2/12 - 39*s7*s8/35 - 5249*s7*s9/42000 - 223*s8**2/420 - 2383*s8*s9/14000 + 344779*s9**2/168000, -s0/10 + 297*s1**2/500 - 7957*s1*s10/16800 - 1353*s1*s2/2000 + 1383*s1*s3/800 - 297*s1*s4/4000 - 369*s1*s5/500 - 1263*s1*s6/4000 + 709*s1*s7/21000 + 54643*s1*s8/42000 + 11099*s1*s9/12000 - 701*s10**2/56000 + 55063*s10*s2/84000 - 82897*s10*s3/84000 - 27371*s10*s4/84000 + 1709*s10*s5/5600 - 1687*s10*s6/12000 - 171*s10*s7/1750 - 14311*s10*s8/28000 - 22707*s10*s9/28000 - 39*s2**2/200 - 693*s2*s3/4000 - 213*s2*s4/4000 + 153*s2*s5/2000 + 2373*s2*s6/4000 + 979*s2*s7/840 + 1307*s2*s8/840 + 44591*s2*s9/12000 + 7257*s3**2/8000 - 429*s3*s4/4000 - 483*s3*s5/800 - 3591*s3*s6/4000 - 11713*s3*s7/21000 + 138073*s3*s8/84000 + 5713*s3*s9/12000 + 9*s4**2/1600 - 3*s4*s5/4000 + 51*s4*s6/800 - 26813*s4*s7/21000 + 13073*s4*s8/84000 + 19*s4*s9/2400 + 18*s5**2/125 + 3963*s5*s6/4000 - 8903*s5*s7/7000 - 17531*s5*s8/14000 - 8983*s5*s9/4000 - 111*s6**2/1600 + 641*s6*s7/750 + 11581*s6*s8/12000 + 5801*s6*s9/2400 + 59*s7**2/200 + 1341*s7*s8/1400 + 7549*s7*s9/7000 + 71*s8**2/175 - 8229*s8*s9/28000 - 3143*s9**2/1600, -16*s0/25 - 3723*s1**2/2000 + 33767*s1*s10/28000 + 2733*s1*s2/2000 - 12957*s1*s3/4000 - 9*s1*s4/160 + 2253*s1*s5/1000 + 5409*s1*s6/4000 - 477*s1*s7/400 - 324*s1*s8/175 + 35353*s1*s9/28000 - 3111*s10**2/3500 - 14439*s10*s2/28000 + 2491*s10*s3/1400 + 19571*s10*s4/14000 - 59127*s10*s5/28000 - 1597*s10*s6/2000 + 561*s10*s7/800 + 2211*s10*s8/2800 - 6177*s10*s9/14000 + 141*s2**2/1000 + 993*s2*s3/4000 - 351*s2*s4/4000 - 1293*s2*s5/2000 - 2913*s2*s6/4000 - 93*s2*s7/500 - 7827*s2*s8/7000 - 4317*s2*s9/1120 - 819*s3**2/1000 + 867*s3*s4/2000 + 5697*s3*s5/4000 + 2877*s3*s6/2000 - 1221*s3*s7/4000 - 32901*s3*s8/14000 - 1783*s3*s9/14000 + 33*s4**2/2000 - 51*s4*s5/160 + 207*s4*s6/1000 + 8931*s4*s7/4000 - 1769*s4*s8/14000 - 757*s4*s9/3500 - 783*s5**2/2000 - 11949*s5*s6/4000 + 189*s5*s7/400 + 387*s5*s8/700 - 153*s5*s9/28000 - 447*s6**2/2000 + 2373*s6*s7/4000 - 1601*s6*s8/2000 - 1879*s6*s9/500 + 9*s7**2/200 - 87*s7*s8/200 - 177*s7*s9/160 - 39*s8**2/175 + 45*s8*s9/112 - 5259*s9**2/14000, 37*s0/100 + 507*s1**2/800 - 2073*s1*s10/4000 - 69*s1*s2/200 + 3921*s1*s3/4000 + 1161*s1*s4/4000 - 303*s1*s5/400 - 2073*s1*s6/4000 + 213*s1*s7/1000 + 213*s1*s8/1000 - 5481*s1*s9/4000 + 8511*s10**2/16000 + 131*s10*s2/2000 - 603*s10*s3/8000 + 89*s10*s4/1600 + 3513*s10*s5/4000 + 6323*s10*s6/8000 - 183*s10*s7/2000 - 183*s10*s8/2000 + 5523*s10*s9/8000 + 27*s2**2/1000 - 39*s2*s3/80 - 759*s2*s4/2000 + 57*s2*s5/200 + 27*s2*s6/400 + 9*s2*s7/500 + 9*s2*s8/500 + 1357*s2*s9/2000 + 2379*s3**2/3200 + 819*s3*s4/1600 - 2541*s3*s5/4000 - 1263*s3*s6/8000 + 627*s3*s7/2000 + 2037*s3*s8/2000 + 4017*s3*s9/8000 - 1977*s4**2/16000 - 261*s4*s5/4000 - 183*s4*s6/8000 - 711*s4*s7/2000 + 699*s4*s8/2000 + 3593*s4*s9/8000 + 99*s5**2/800 + 3993*s5*s6/4000 - 153*s5*s7/1000 - 153*s5*s8/1000 + 381*s5*s9/4000 + 2343*s6**2/16000 - 3*s6*s7/80 - 3*s6*s8/80 + 8647*s6*s9/8000 - 9*s7**2/200 - 9*s7*s8/100 + 393*s7*s9/2000 - 9*s8**2/200 + 393*s8*s9/2000 + 21963*s9**2/16000, -47*s0/100 - 6417*s1**2/4000 + 4403*s1*s10/4000 + 789*s1*s2/500 - 12561*s1*s3/4000 + 63*s1*s4/4000 + 3897*s1*s5/2000 + 3969*s1*s6/4000 - 147*s1*s7/125 - 147*s1*s8/125 + 959*s1*s9/800 - 11409*s10**2/16000 - 297*s10*s2/1000 + 10551*s10*s3/8000 + 5799*s10*s4/8000 - 5943*s10*s5/4000 - 12647*s10*s6/8000 + 279*s10*s7/500 + 279*s10*s8/500 + 771*s10*s9/8000 - 267*s2**2/1000 + 108*s2*s3/125 - 51*s2*s4/250 - 309*s2*s5/500 - 141*s2*s6/250 + 21*s2*s7/500 + 21*s2*s8/500 - 1917*s2*s9/1000 - 10893*s3**2/16000 + 2931*s3*s4/8000 + 4281*s3*s5/4000 + 10317*s3*s6/8000 + 3*s3*s7/40 - 69*s3*s8/50 + 7959*s3*s9/8000 - 333*s4**2/16000 - 663*s4*s5/4000 + 1293*s4*s6/8000 + 807*s4*s7/500 + 159*s4*s8/1000 + 567*s4*s9/8000 - 1377*s5**2/4000 - 9189*s5*s6/4000 + 27*s5*s7/125 + 27*s5*s8/125 - 279*s5*s9/800 - 2253*s6**2/16000 + 609*s6*s7/1000 + 609*s6*s8/1000 - 6007*s6*s9/8000 + 9*s7**2/40 + 9*s7*s8/20 + 717*s7*s9/1000 + 9*s8**2/40 + 717*s8*s9/1000 - 3333*s9**2/16000], [59*s0/100 + 3121*s1**2/4000 - 2901*s1*s10/4000 - 2523*s1*s2/2000 + 73039*s1*s3/28000 - 3673*s1*s4/16800 - 22339*s1*s5/18000 - 14737*s1*s6/12000 + 229*s1*s7/180 + 9*s1*s8/16 + 2241*s1*s9/4000 + 7821*s10**2/16000 + 957*s10*s2/4000 - 10167*s10*s3/11200 - 14939*s10*s4/56000 + 2119*s10*s5/6000 + 11213*s10*s6/8000 - 1531*s10*s7/2400 - 207*s10*s8/800 - 3681*s10*s9/8000 + 127*s2**2/500 - 32811*s2*s3/28000 + 9661*s2*s4/84000 + 5761*s2*s5/9000 + 10169*s2*s6/12000 - 12347*s2*s7/18000 - 27*s2*s8/500 + 663*s2*s9/800 + 38923*s3**2/112000 - 278363*s3*s4/168000 - 26629*s3*s5/63000 - 56899*s3*s6/24000 - 4241*s3*s7/36000 + 26637*s3*s8/28000 + 807*s3*s9/56000 - 150119*s4**2/336000 + 407*s4*s5/504 - 823*s4*s6/24000 - 89989*s4*s7/36000 - 4667*s4*s8/28000 - 32093*s4*s9/56000 - 12887*s5**2/12000 + 3658*s5*s6/1125 + 113*s5*s7/400 + 199*s5*s8/1200 - 1867*s5*s9/3000 + 19663*s6**2/48000 - 72647*s6*s7/36000 - 2083*s6*s8/4000 - 781*s6*s9/8000 - 11*s7**2/60 - 11*s7*s8/60 + 1001*s7*s9/2400 + 207*s8*s9/800 - 459*s9**2/16000, 7*s1/50 + 351*s10/500 + 41*s2/125 - 461*s3/500 - 299*s4/1500 + 71*s5/90 + 569*s6/1500 - 863*s7/2250 - 57*s8/250 - 123*s9/500, 277*s1/500 - 363*s10/1000 + 63*s2/500 + 6691*s3/7000 - 71*s4/2100 - 8441*s5/9000 + 2*s6/75 + 3461*s7/9000 + 177*s8/500 + 3*s9/40, 173*s1/1000 - 339*s10/2000 - 21*s2/500 + 8893*s3/14000 - 649*s4/42000 - 3137*s5/9000 - 233*s6/6000 - 611*s7/4500 + 21*s8/500 - 249*s9/2000, -173*s1/1000 + 1651*s10/18000 + 21*s2/500 - 2693*s3/14000 + 5483*s4/14000 + 979*s5/3000 - 167*s6/6000 - 89*s7/4500 - 889*s8/4500 - 2359*s9/18000, -97*s1/500 + 889*s10/3000 + 97*s2/500 - 3741*s3/7000 - s4/14 + 2167*s5/3000 + s6/10 - 499*s7/1000 - 193*s8/750 - 161*s9/600, -561*s1/1000 + 15499*s10/18000 + 43*s2/100 - 14457*s3/14000 - 2351*s4/42000 + 6539*s5/9000 + 1731*s6/2000 - 34*s7/75 - 143*s8/900 + 8201*s9/18000, -97*s1/500 + 1159*s10/3000 + 97*s2/500 - 3141*s3/7000 + s4/70 + 607*s5/3000 + s6/10 + 181*s7/1000 - 104*s8/375 - 131*s9/600, 27*s1/50 - 74*s10/125 - 139*s2/500 + 1821*s3/1750 + 1117*s4/7000 - 571*s5/600 - 521*s6/1000 + 2009*s7/3000 + 239*s8/500 - 51*s9/250, -173*s1/1000 + 239*s10/2000 + 21*s2/500 - 5093*s3/14000 - 2167*s4/14000 + 281*s5/750 + 421*s6/2000 - 1001*s7/3000 - 21*s8/500 + 689*s9/2000, 42*s1/125 - 61*s10/125 - 7*s2/25 + 1129*s3/1750 + 71*s4/7000 - 321*s5/1000 - 323*s6/1000 + 71*s7/200 + 9*s8/50 - 81*s9/500], [s0/20 - 8071*s1**2/4000 + 303*s1*s10/400 + 1449*s1*s2/1000 - 12139*s1*s3/2800 + 2579*s1*s4/3000 + 114067*s1*s5/31500 + 8381*s1*s6/10500 - 13834*s1*s7/7875 - 26441*s1*s8/14000 + 321*s1*s9/2000 - 1989*s10**2/16000 - 201*s10*s2/500 + 101643*s10*s3/56000 - 2083*s10*s4/8000 - 12317*s10*s5/8400 - 38699*s10*s6/56000 + 46073*s10*s7/84000 - 12759*s10*s8/28000 + 1017*s10*s9/8000 - 7*s2**2/200 + 14859*s2*s3/7000 + 17407*s2*s4/6000 - 206999*s2*s5/126000 - 6379*s2*s6/42000 + 19477*s2*s7/25200 + 1609*s2*s8/1400 - 1893*s2*s9/1000 - 75763*s3**2/112000 + 121043*s3*s4/168000 + 6547*s3*s5/6300 + 769597*s3*s6/168000 - 13789*s3*s7/252000 - 79221*s3*s8/28000 + 15681*s3*s9/56000 - 59*s4**2/9600 - 18563*s4*s5/7875 + 86453*s4*s6/33600 + 722251*s4*s7/252000 + 9239*s4*s8/28000 - 3161*s4*s9/1600 - 123871*s5**2/84000 - 105733*s5*s6/31500 + 17441*s5*s7/14000 + 41623*s5*s8/42000 - 20899*s5*s9/10500 + 4981*s6**2/9600 + 31547*s6*s7/36000 + 14881*s6*s8/28000 + 3287*s6*s9/11200 - 11*s7**2/30 - 307*s7*s8/420 - 78223*s7*s9/84000 - 51*s8**2/140 - 24441*s8*s9/28000 - 9*s9**2/3200, 277*s1/500 - 363*s10/1000 + 63*s2/500 + 6691*s3/7000 - 71*s4/2100 - 8441*s5/9000 + 2*s6/75 + 3461*s7/9000 + 177*s8/500 + 3*s9/40, -23*s1/50 + 3*s10/25 + 4*s2/25 - 206*s3/175 - s4/12 + 6203*s5/6300 - 109*s6/420 - 683*s7/6300 - 18*s8/175, -197*s1/1000 + 243*s10/2000 - 9*s2/500 - 3701*s3/14000 + 3257*s4/8400 + 26441*s5/63000 + 103*s6/8400 + 991*s7/15750 + 123*s8/3500 - 9*s9/560, 197*s1/1000 + 2963*s10/18000 + 9*s2/500 + 2801*s3/14000 - 579*s4/2800 - 7097*s5/21000 + 1957*s6/8400 + 1193*s7/31500 + 517*s8/7875 + 67*s9/5040, 13*s1/50 - 17*s10/600 - 11*s2/100 + 257*s3/350 + 3*s4/8 - 2057*s5/4200 + 59*s6/280 + 429*s7/1400 + 139*s8/525 + 109*s9/840, 717*s1/1000 - 7357*s10/18000 - 101*s2/500 + 13761*s3/14000 + 229*s4/1200 - 55001*s5/63000 - 221*s6/2800 + 611*s7/1750 + 4799*s8/15750 - 2141*s9/5040, 13*s1/50 - 359*s10/4200 - 11*s2/100 + 167*s3/350 + 3*s4/40 - 1277*s5/4200 + 47*s6/280 - 11*s7/1400 + 173*s8/1050 - s9/24, -327*s1/500 + 1541*s10/7000 + 37*s2/500 - 10491*s3/7000 - 79*s4/100 + 19829*s5/21000 - 13*s6/175 - 4409*s7/21000 - 989*s8/3500 + 127*s9/280, -7*s1/250 + 2*s10/125 + 21*s2/125 + 1319*s3/3500 + 159*s4/200 + 3403*s5/21000 + 157*s6/1400 + 1487*s7/21000 + 51*s8/1750 - 3*s9/20, -717*s1/1000 + 723*s10/2000 + 101*s2/500 - 11661*s3/14000 + 147*s4/400 + 883*s5/875 - 129*s6/2800 - 2069*s7/7000 - 947*s8/3500 + 13*s9/80], [-8*s0/25 - 159*s1**2/200 + 261*s1*s10/500 + 69*s1*s2/100 - 30801*s1*s3/14000 + 10091*s1*s4/21000 + 20299*s1*s5/12600 + 13267*s1*s6/21000 - 2147*s1*s7/9000 - 279*s1*s8/500 + 809*s1*s9/3500 - 729*s10**2/4000 - 273*s10*s2/1000 + 33153*s10*s3/28000 - 221*s10*s4/2800 - 7951*s10*s5/10500 - 6779*s10*s6/14000 + 1397*s10*s7/3000 + 99*s10*s8/1000 + 9561*s10*s9/14000 - 9*s2**2/125 + 999*s2*s3/700 + 15361*s2*s4/10500 - 9413*s2*s5/12600 - 68*s2*s6/525 - 3077*s2*s7/9000 + 9*s2*s8/125 - 11657*s2*s9/7000 - 201*s3**2/560 + 2531*s3*s4/2400 + 1067*s3*s5/18000 + 229319*s3*s6/84000 + 1342*s3*s7/1125 - 933*s3*s8/1750 + 35463*s3*s9/28000 + 18743*s4**2/84000 - 23077*s4*s5/15750 + 54517*s4*s6/42000 + 6701*s4*s7/4500 + 292*s4*s8/875 - 8419*s4*s9/14000 - 2909*s5**2/4200 - 76781*s5*s6/63000 + 449*s5*s7/500 + 3827*s5*s8/5250 - 9299*s5*s9/21000 + 689*s6**2/12000 - 503*s6*s7/1800 + 29*s6*s8/350 - 1961*s6*s9/14000 - s7**2/15 - s7*s8/15 + 439*s7*s9/1500 + 1857*s8*s9/7000 + 23181*s9**2/28000, 173*s1/1000 - 339*s10/2000 - 21*s2/500 + 8893*s3/14000 - 649*s4/42000 - 3137*s5/9000 - 233*s6/6000 - 611*s7/4500 + 21*s8/500 - 249*s9/2000, -197*s1/1000 + 243*s10/2000 - 9*s2/500 - 3701*s3/14000 + 3257*s4/8400 + 26441*s5/63000 + 103*s6/8400 + 991*s7/15750 + 123*s8/3500 - 9*s9/560, -6*s1/125 + 3*s10/125 + 29*s3/875 + 2399*s4/5250 + 913*s5/7875 + 181*s6/5250 - 4*s7/45 - 156*s9/875, 6*s1/125 - 52*s10/1125 + 96*s3/875 - 583*s4/1750 - 107*s5/875 - 281*s6/5250 + 2*s7/45 - 2*s8/45 + 829*s9/7875, 117*s1/1000 - 329*s10/6000 - 21*s2/500 + 5801*s3/14000 + 25*s4/112 - 5167*s5/21000 + 31*s6/560 - 513*s7/3500 + 193*s8/5250 - 1193*s9/8400, 141*s1/500 - 2723*s10/9000 - 21*s2/250 + 3369*s3/7000 + 1279*s4/21000 - 11953*s5/31500 - 1993*s6/7000 - 379*s7/5250 + 394*s8/7875 - 21823*s9/63000, 117*s1/1000 - 3743*s10/42000 - 21*s2/500 + 3401*s3/14000 + 17*s4/560 - 4057*s5/21000 + 19*s6/560 + 18*s7/875 + 1483*s8/5250 + 3007*s9/8400, -219*s1/500 + 2039*s10/7000 + 24*s2/125 - 8499*s3/7000 - 2711*s4/7000 + 7129*s5/10500 + 951*s6/7000 + 53*s7/375 - 368*s8/875 + 409*s9/7000, 6*s1/125 - 3*s10/125 + 396*s3/875 + 1509*s4/3500 - 19*s5/10500 - 19*s6/3500 - s7/12 - 443*s9/1750, -141*s1/500 + 107*s10/1000 + 21*s2/250 - 2669*s3/7000 + 1557*s4/7000 + 771*s5/1750 + 663*s6/7000 - 17*s7/500 - 21*s8/250 + 627*s9/7000], [8*s0/25 + 159*s1**2/200 + 3379*s1*s10/18000 - 69*s1*s2/100 + 717*s1*s3/500 - 26807*s1*s4/42000 - 2218*s1*s5/1575 - 41*s1*s6/1750 + 279*s1*s7/500 + 7897*s1*s8/9000 - 12499*s1*s9/126000 - 2363*s10**2/12000 - 6461*s10*s2/18000 - 9343*s10*s3/18000 - 42587*s10*s4/50400 + 5359*s10*s5/7000 - 168589*s10*s6/126000 - 847*s10*s7/3000 + 253*s10*s8/3000 + 3357*s10*s9/7000 + 9*s2**2/125 - 69*s2*s3/200 - 4843*s2*s4/5250 + 3569*s2*s5/6300 - 577*s2*s6/1400 - 9*s2*s7/125 - 4373*s2*s8/9000 + 162401*s2*s9/126000 + 57*s3**2/160 + 18833*s3*s4/16800 - 8734*s3*s5/7875 - 799*s3*s6/14000 + 171*s3*s7/1000 + 14759*s3*s8/9000 - 70871*s3*s9/126000 + 4577*s4**2/5250 + 19441*s4*s5/126000 - 83309*s4*s6/84000 - 853*s4*s7/1000 + 2851*s4*s8/63000 + 303067*s4*s9/252000 + 3049*s5**2/4200 + 56131*s5*s6/63000 - 293*s5*s7/375 - 2143*s5*s8/3500 + 15599*s5*s9/21000 - 5363*s6**2/4000 - 6*s6*s7/25 - 7589*s6*s8/12600 + 78199*s6*s9/126000 - s7*s8/15 - 803*s7*s9/3000 - s8**2/15 - 841*s8*s9/3500 - 74443*s9**2/84000, -173*s1/1000 + 1651*s10/18000 + 21*s2/500 - 2693*s3/14000 + 5483*s4/14000 + 979*s5/3000 - 167*s6/6000 - 89*s7/4500 - 889*s8/4500 - 2359*s9/18000, 197*s1/1000 + 2963*s10/18000 + 9*s2/500 + 2801*s3/14000 - 579*s4/2800 - 7097*s5/21000 + 1957*s6/8400 + 1193*s7/31500 + 517*s8/7875 + 67*s9/5040, 6*s1/125 - 52*s10/1125 + 96*s3/875 - 583*s4/1750 - 107*s5/875 - 281*s6/5250 + 2*s7/45 - 2*s8/45 + 829*s9/7875, -6*s1/125 + 77*s10/1125 - 3*s3/125 + 2299*s4/5250 + 1013*s5/7875 + 127*s6/1750 + 4*s8/45 - 254*s9/7875, -117*s1/1000 - 721*s10/6000 + 21*s2/500 - 243*s3/2000 - 9*s4/112 + 4117*s5/21000 - 23*s6/112 - 31*s7/1750 - 2111*s8/10500 - 517*s9/8400, -141*s1/500 + 91*s10/3000 + 21*s2/250 - 267*s3/1000 - 1679*s4/21000 + 9503*s5/31500 + 1079*s6/21000 - 344*s7/7875 - 871*s8/5250 + 6491*s9/21000, 27*s1/250 + 603*s10/7000 - 27*s2/250 + 27*s3/125 - 3*s4/140 - 2609*s5/10500 - s6/14 + 809*s7/10500 - 247*s8/3500 - 297*s9/1400, 213*s1/1000 + 12391*s10/42000 - 21*s2/500 + 339*s3/2000 + 4097*s4/14000 - 1483*s5/21000 + 5623*s6/14000 + 21*s7/500 + 5141*s8/10500 - 2479*s9/42000, -6*s1/125 - 803*s10/3000 - 3*s3/125 - 221*s4/875 - 214*s5/2625 - 214*s6/875 - s8/12 + 6191*s9/21000, 141*s1/500 + 17*s10/250 - 21*s2/250 + 267*s3/1000 - 1307*s4/7000 - 1367*s5/3500 + 387*s6/7000 + 21*s7/250 + 67*s8/500 - 401*s9/3500], [s0/10 + 549*s1**2/1000 + 221*s1*s10/2400 - 1593*s1*s2/2000 + 1131*s1*s3/800 - 717*s1*s4/4000 - 4933*s1*s5/6000 - 843*s1*s6/4000 + 16031*s1*s7/14000 + 22543*s1*s8/42000 + 29573*s1*s9/84000 + 1387*s10**2/8000 - 3251*s10*s2/12000 - 2401*s10*s3/12000 - 8903*s10*s4/12000 - 3*s10*s5/100 + 4163*s10*s6/12000 - 13091*s10*s7/28000 - 3991*s10*s8/28000 - 1857*s10*s9/28000 + 9*s2**2/40 - 2373*s2*s3/4000 + 1227*s2*s4/4000 + 2729*s2*s5/6000 + 933*s2*s6/4000 - 593*s2*s7/700 - 1283*s2*s8/4200 - 9523*s2*s9/84000 + 2847*s3**2/8000 - 1899*s3*s4/4000 - 229*s3*s5/300 - 2121*s3*s6/4000 + 17071*s3*s7/28000 + 47713*s3*s8/84000 + 2221*s3*s9/84000 + 111*s4**2/1600 + 439*s4*s5/3000 - 51*s4*s6/800 - 29669*s4*s7/28000 - 1507*s4*s8/84000 - 101*s4*s9/672 - 2287*s5**2/2000 + 2653*s5*s6/1500 + 2819*s5*s7/14000 + 1419*s5*s8/14000 - 5399*s5*s9/7000 - 9*s6**2/1600 - 6893*s6*s7/4000 - 5279*s6*s8/12000 - 49*s6*s9/96 - 3*s7**2/50 + 13*s7*s8/350 + 4811*s7*s9/28000 + 17*s8**2/175 + 1011*s8*s9/28000 - 3287*s9**2/11200, -97*s1/500 + 889*s10/3000 + 97*s2/500 - 3741*s3/7000 - s4/14 + 2167*s5/3000 + s6/10 - 499*s7/1000 - 193*s8/750 - 161*s9/600, 13*s1/50 - 17*s10/600 - 11*s2/100 + 257*s3/350 + 3*s4/8 - 2057*s5/4200 + 59*s6/280 + 429*s7/1400 + 139*s8/525 + 109*s9/840, 117*s1/1000 - 329*s10/6000 - 21*s2/500 + 5801*s3/14000 + 25*s4/112 - 5167*s5/21000 + 31*s6/560 - 513*s7/3500 + 193*s8/5250 - 1193*s9/8400, -117*s1/1000 - 721*s10/6000 + 21*s2/500 - 243*s3/2000 - 9*s4/112 + 4117*s5/21000 - 23*s6/112 - 31*s7/1750 - 2111*s8/10500 - 517*s9/8400, -3*s1/50 + 7*s10/100 + 3*s2/50 - 3*s3/25 + 4*s5/25 - 191*s7/350 - 43*s8/175 - 59*s9/140, -231*s1/500 + 211*s10/1500 + 39*s2/125 - 699*s3/1000 - 3*s4/40 + 883*s5/1500 + s6/8 - 841*s7/1750 - 2071*s8/10500 + 311*s9/1050, -3*s1/50 + 69*s10/700 + 3*s2/50 - 3*s3/25 - s5/25 + 2*s7/175 + 19*s8/350 + 29*s9/140, 147*s1/500 + 73*s10/875 - 18*s2/125 + 363*s3/1000 + 3*s4/40 - 257*s5/500 - 3*s6/40 + 2209*s7/3500 - 54*s8/875 - 39*s9/100, -117*s1/1000 - 107*s10/2000 + 21*s2/500 - 243*s3/2000 - 3*s4/80 + 277*s5/1000 + 3*s6/80 - 1087*s7/3500 - 53*s8/875 + s9/2800, 237*s1/1000 - 473*s10/2000 - 81*s2/500 + 723*s3/2000 + 3*s4/80 - 197*s5/1000 - 3*s6/80 + 1107*s7/3500 + 291*s8/1750 - 221*s9/2800], [11*s0/50 + 3321*s1**2/2000 - 31391*s1*s10/18000 - 1653*s1*s2/1000 + 423*s1*s3/125 + 39*s1*s4/500 - 2061*s1*s5/1000 - 14021*s1*s6/6000 + 58133*s1*s7/63000 + 22679*s1*s8/31500 - 10789*s1*s9/5040 + 30161*s10**2/24000 + 1399*s10*s2/4500 - 48407*s10*s3/36000 - 26023*s10*s4/36000 + 952*s10*s5/375 + 6563*s10*s6/4500 - 9617*s10*s7/14000 - 24301*s10*s8/42000 + 33849*s10*s9/28000 + 24*s2**2/125 - 1653*s2*s3/2000 - 117*s2*s4/2000 + 693*s2*s5/1000 + 4309*s2*s6/6000 + 701*s2*s7/15750 + 14179*s2*s8/63000 + 177871*s2*s9/63000 + 6759*s3**2/8000 + 147*s3*s4/4000 - 657*s3*s5/500 - 3767*s3*s6/3000 - 3341*s3*s7/25200 + 13063*s3*s8/5040 - 13291*s3*s9/252000 - 321*s4**2/8000 + 9*s4*s5/125 + 271*s4*s6/1500 - 349469*s4*s7/126000 + 39311*s4*s8/126000 + 33757*s4*s9/252000 + 801*s5**2/2000 + 7867*s5*s6/2000 + 3149*s5*s7/21000 + 2449*s5*s8/21000 + 122*s5*s9/105 - 3973*s6**2/24000 - 20797*s6*s7/18000 - 13097*s6*s8/18000 + 28241*s6*s9/9000 - 7*s7**2/12 - 39*s7*s8/35 - 5249*s7*s9/42000 - 223*s8**2/420 - 2383*s8*s9/14000 + 344779*s9**2/168000, -561*s1/1000 + 15499*s10/18000 + 43*s2/100 - 14457*s3/14000 - 2351*s4/42000 + 6539*s5/9000 + 1731*s6/2000 - 34*s7/75 - 143*s8/900 + 8201*s9/18000, 717*s1/1000 - 7357*s10/18000 - 101*s2/500 + 13761*s3/14000 + 229*s4/1200 - 55001*s5/63000 - 221*s6/2800 + 611*s7/1750 + 4799*s8/15750 - 2141*s9/5040, 141*s1/500 - 2723*s10/9000 - 21*s2/250 + 3369*s3/7000 + 1279*s4/21000 - 11953*s5/31500 - 1993*s6/7000 - 379*s7/5250 + 394*s8/7875 - 21823*s9/63000, -141*s1/500 + 91*s10/3000 + 21*s2/250 - 267*s3/1000 - 1679*s4/21000 + 9503*s5/31500 + 1079*s6/21000 - 344*s7/7875 - 871*s8/5250 + 6491*s9/21000, -231*s1/500 + 211*s10/1500 + 39*s2/125 - 699*s3/1000 - 3*s4/40 + 883*s5/1500 + s6/8 - 841*s7/1750 - 2071*s8/10500 + 311*s9/1050, -189*s1/250 + 41*s10/36 + 51*s2/125 - 99*s3/100 - 87*s4/500 + 189*s5/250 + 1081*s6/1500 - 2903*s7/7875 - 1678*s8/7875 + 34589*s9/31500, -237*s1/1000 + 26573*s10/42000 + 81*s2/500 - 723*s3/2000 - 3*s4/80 + 237*s5/1000 + 19*s6/80 + 206*s7/2625 - 1301*s8/10500 + 3023*s9/8400, 801*s1/1000 - 22121*s10/42000 - 33*s2/100 + 1791*s3/2000 + 471*s4/2000 - 801*s5/1000 - 1031*s6/2000 + 248*s7/525 + 577*s8/2100 - 6217*s9/6000, -141*s1/500 + 2*s10/375 + 21*s2/250 - 267*s3/1000 - 99*s4/1000 + 141*s5/500 + 139*s6/1000 - 1121*s7/5250 - 1367*s8/10500 + 3013*s9/10500, 189*s1/250 - 217*s10/200 - 51*s2/125 + 99*s3/100 + 87*s4/500 - 189*s5/250 - 307*s6/500 + 262*s7/875 + 873*s8/3500 - 7547*s9/7000], [-s0/10 + 297*s1**2/500 - 7957*s1*s10/16800 - 1353*s1*s2/2000 + 1383*s1*s3/800 - 297*s1*s4/4000 - 369*s1*s5/500 - 1263*s1*s6/4000 + 709*s1*s7/21000 + 54643*s1*s8/42000 + 11099*s1*s9/12000 - 701*s10**2/56000 + 55063*s10*s2/84000 - 82897*s10*s3/84000 - 27371*s10*s4/84000 + 1709*s10*s5/5600 - 1687*s10*s6/12000 - 171*s10*s7/1750 - 14311*s10*s8/28000 - 22707*s10*s9/28000 - 39*s2**2/200 - 693*s2*s3/4000 - 213*s2*s4/4000 + 153*s2*s5/2000 + 2373*s2*s6/4000 + 979*s2*s7/840 + 1307*s2*s8/840 + 44591*s2*s9/12000 + 7257*s3**2/8000 - 429*s3*s4/4000 - 483*s3*s5/800 - 3591*s3*s6/4000 - 11713*s3*s7/21000 + 138073*s3*s8/84000 + 5713*s3*s9/12000 + 9*s4**2/1600 - 3*s4*s5/4000 + 51*s4*s6/800 - 26813*s4*s7/21000 + 13073*s4*s8/84000 + 19*s4*s9/2400 + 18*s5**2/125 + 3963*s5*s6/4000 - 8903*s5*s7/7000 - 17531*s5*s8/14000 - 8983*s5*s9/4000 - 111*s6**2/1600 + 641*s6*s7/750 + 11581*s6*s8/12000 + 5801*s6*s9/2400 + 59*s7**2/200 + 1341*s7*s8/1400 + 7549*s7*s9/7000 + 71*s8**2/175 - 8229*s8*s9/28000 - 3143*s9**2/1600, -97*s1/500 + 1159*s10/3000 + 97*s2/500 - 3141*s3/7000 + s4/70 + 607*s5/3000 + s6/10 + 181*s7/1000 - 104*s8/375 - 131*s9/600, 13*s1/50 - 359*s10/4200 - 11*s2/100 + 167*s3/350 + 3*s4/40 - 1277*s5/4200 + 47*s6/280 - 11*s7/1400 + 173*s8/1050 - s9/24, 117*s1/1000 - 3743*s10/42000 - 21*s2/500 + 3401*s3/14000 + 17*s4/560 - 4057*s5/21000 + 19*s6/560 + 18*s7/875 + 1483*s8/5250 + 3007*s9/8400, 27*s1/250 + 603*s10/7000 - 27*s2/250 + 27*s3/125 - 3*s4/140 - 2609*s5/10500 - s6/14 + 809*s7/10500 - 247*s8/3500 - 297*s9/1400, -3*s1/50 + 69*s10/700 + 3*s2/50 - 3*s3/25 - s5/25 + 2*s7/175 + 19*s8/350 + 29*s9/140, -237*s1/1000 + 26573*s10/42000 + 81*s2/500 - 723*s3/2000 - 3*s4/80 + 237*s5/1000 + 19*s6/80 + 206*s7/2625 - 1301*s8/10500 + 3023*s9/8400, -3*s1/50 + 209*s10/700 + 3*s2/50 - 3*s3/25 + 3*s5/50 + 32*s7/175 - 13*s8/175 + 3*s9/20, 147*s1/500 - 1273*s10/3500 - 18*s2/125 + 363*s3/1000 + 3*s4/40 - 147*s5/500 - 3*s6/40 - 1971*s7/3500 - 124*s8/875 - 349*s9/350, -117*s1/1000 + 31*s10/14000 + 21*s2/500 - 243*s3/2000 - 3*s4/80 + 117*s5/1000 + 3*s6/80 + 1353*s7/3500 + 639*s8/1750 + 363*s9/400, 237*s1/1000 - 7691*s10/14000 - 81*s2/500 + 723*s3/2000 + 3*s4/80 - 237*s5/1000 - 3*s6/80 + 167*s7/3500 + 423*s8/875 + 97*s9/400], [-16*s0/25 - 3723*s1**2/2000 + 33767*s1*s10/28000 + 2733*s1*s2/2000 - 12957*s1*s3/4000 - 9*s1*s4/160 + 2253*s1*s5/1000 + 5409*s1*s6/4000 - 477*s1*s7/400 - 324*s1*s8/175 + 35353*s1*s9/28000 - 3111*s10**2/3500 - 14439*s10*s2/28000 + 2491*s10*s3/1400 + 19571*s10*s4/14000 - 59127*s10*s5/28000 - 1597*s10*s6/2000 + 561*s10*s7/800 + 2211*s10*s8/2800 - 6177*s10*s9/14000 + 141*s2**2/1000 + 993*s2*s3/4000 - 351*s2*s4/4000 - 1293*s2*s5/2000 - 2913*s2*s6/4000 - 93*s2*s7/500 - 7827*s2*s8/7000 - 4317*s2*s9/1120 - 819*s3**2/1000 + 867*s3*s4/2000 + 5697*s3*s5/4000 + 2877*s3*s6/2000 - 1221*s3*s7/4000 - 32901*s3*s8/14000 - 1783*s3*s9/14000 + 33*s4**2/2000 - 51*s4*s5/160 + 207*s4*s6/1000 + 8931*s4*s7/4000 - 1769*s4*s8/14000 - 757*s4*s9/3500 - 783*s5**2/2000 - 11949*s5*s6/4000 + 189*s5*s7/400 + 387*s5*s8/700 - 153*s5*s9/28000 - 447*s6**2/2000 + 2373*s6*s7/4000 - 1601*s6*s8/2000 - 1879*s6*s9/500 + 9*s7**2/200 - 87*s7*s8/200 - 177*s7*s9/160 - 39*s8**2/175 + 45*s8*s9/112 - 5259*s9**2/14000, 27*s1/50 - 74*s10/125 - 139*s2/500 + 1821*s3/1750 + 1117*s4/7000 - 571*s5/600 - 521*s6/1000 + 2009*s7/3000 + 239*s8/500 - 51*s9/250, -327*s1/500 + 1541*s10/7000 + 37*s2/500 - 10491*s3/7000 - 79*s4/100 + 19829*s5/21000 - 13*s6/175 - 4409*s7/21000 - 989*s8/3500 + 127*s9/280, -219*s1/500 + 2039*s10/7000 + 24*s2/125 - 8499*s3/7000 - 2711*s4/7000 + 7129*s5/10500 + 951*s6/7000 + 53*s7/375 - 368*s8/875 + 409*s9/7000, 213*s1/1000 + 12391*s10/42000 - 21*s2/500 + 339*s3/2000 + 4097*s4/14000 - 1483*s5/21000 + 5623*s6/14000 + 21*s7/500 + 5141*s8/10500 - 2479*s9/42000, 147*s1/500 + 73*s10/875 - 18*s2/125 + 363*s3/1000 + 3*s4/40 - 257*s5/500 - 3*s6/40 + 2209*s7/3500 - 54*s8/875 - 39*s9/100, 801*s1/1000 - 22121*s10/42000 - 33*s2/100 + 1791*s3/2000 + 471*s4/2000 - 801*s5/1000 - 1031*s6/2000 + 248*s7/525 + 577*s8/2100 - 6217*s9/6000, 147*s1/500 - 1273*s10/3500 - 18*s2/125 + 363*s3/1000 + 3*s4/40 - 147*s5/500 - 3*s6/40 - 1971*s7/3500 - 124*s8/875 - 349*s9/350, -18*s1/25 + 87*s10/3500 + 57*s2/250 - 351*s3/500 - 123*s4/500 + 18*s5/25 + 123*s6/500 - 57*s7/250 + 163*s8/875 + 7089*s9/3500, 213*s1/1000 + 1047*s10/14000 - 21*s2/500 + 339*s3/2000 + 171*s4/2000 - 213*s5/1000 - 171*s6/2000 + 21*s7/500 - 653*s8/3500 - 13123*s9/14000, -801*s1/1000 + 6837*s10/14000 + 33*s2/100 - 1791*s3/2000 - 471*s4/2000 + 801*s5/1000 + 471*s6/2000 - 33*s7/100 - 431*s8/700 + 8343*s9/14000], [37*s0/100 + 507*s1**2/800 - 2073*s1*s10/4000 - 69*s1*s2/200 + 3921*s1*s3/4000 + 1161*s1*s4/4000 - 303*s1*s5/400 - 2073*s1*s6/4000 + 213*s1*s7/1000 + 213*s1*s8/1000 - 5481*s1*s9/4000 + 8511*s10**2/16000 + 131*s10*s2/2000 - 603*s10*s3/8000 + 89*s10*s4/1600 + 3513*s10*s5/4000 + 6323*s10*s6/8000 - 183*s10*s7/2000 - 183*s10*s8/2000 + 5523*s10*s9/8000 + 27*s2**2/1000 - 39*s2*s3/80 - 759*s2*s4/2000 + 57*s2*s5/200 + 27*s2*s6/400 + 9*s2*s7/500 + 9*s2*s8/500 + 1357*s2*s9/2000 + 2379*s3**2/3200 + 819*s3*s4/1600 - 2541*s3*s5/4000 - 1263*s3*s6/8000 + 627*s3*s7/2000 + 2037*s3*s8/2000 + 4017*s3*s9/8000 - 1977*s4**2/16000 - 261*s4*s5/4000 - 183*s4*s6/8000 - 711*s4*s7/2000 + 699*s4*s8/2000 + 3593*s4*s9/8000 + 99*s5**2/800 + 3993*s5*s6/4000 - 153*s5*s7/1000 - 153*s5*s8/1000 + 381*s5*s9/4000 + 2343*s6**2/16000 - 3*s6*s7/80 - 3*s6*s8/80 + 8647*s6*s9/8000 - 9*s7**2/200 - 9*s7*s8/100 + 393*s7*s9/2000 - 9*s8**2/200 + 393*s8*s9/2000 + 21963*s9**2/16000, -173*s1/1000 + 239*s10/2000 + 21*s2/500 - 5093*s3/14000 - 2167*s4/14000 + 281*s5/750 + 421*s6/2000 - 1001*s7/3000 - 21*s8/500 + 689*s9/2000, -7*s1/250 + 2*s10/125 + 21*s2/125 + 1319*s3/3500 + 159*s4/200 + 3403*s5/21000 + 157*s6/1400 + 1487*s7/21000 + 51*s8/1750 - 3*s9/20, 6*s1/125 - 3*s10/125 + 396*s3/875 + 1509*s4/3500 - 19*s5/10500 - 19*s6/3500 - s7/12 - 443*s9/1750, -6*s1/125 - 803*s10/3000 - 3*s3/125 - 221*s4/875 - 214*s5/2625 - 214*s6/875 - s8/12 + 6191*s9/21000, -117*s1/1000 - 107*s10/2000 + 21*s2/500 - 243*s3/2000 - 3*s4/80 + 277*s5/1000 + 3*s6/80 - 1087*s7/3500 - 53*s8/875 + s9/2800, -141*s1/500 + 2*s10/375 + 21*s2/250 - 267*s3/1000 - 99*s4/1000 + 141*s5/500 + 139*s6/1000 - 1121*s7/5250 - 1367*s8/10500 + 3013*s9/10500, -117*s1/1000 + 31*s10/14000 + 21*s2/500 - 243*s3/2000 - 3*s4/80 + 117*s5/1000 + 3*s6/80 + 1353*s7/3500 + 639*s8/1750 + 363*s9/400, 213*s1/1000 + 1047*s10/14000 - 21*s2/500 + 339*s3/2000 + 171*s4/2000 - 213*s5/1000 - 171*s6/2000 + 21*s7/500 - 653*s8/3500 - 13123*s9/14000, -6*s1/125 + 3*s10/125 - 3*s3/125 - 3*s4/125 + 6*s5/125 + 3*s6/125 + 32*s9/125, 141*s1/500 - 7*s10/1000 - 21*s2/250 + 267*s3/1000 + 99*s4/1000 - 141*s5/500 - 99*s6/1000 + 21*s7/250 + 21*s8/250 - 421*s9/1000], [-47*s0/100 - 6417*s1**2/4000 + 4403*s1*s10/4000 + 789*s1*s2/500 - 12561*s1*s3/4000 + 63*s1*s4/4000 + 3897*s1*s5/2000 + 3969*s1*s6/4000 - 147*s1*s7/125 - 147*s1*s8/125 + 959*s1*s9/800 - 11409*s10**2/16000 - 297*s10*s2/1000 + 10551*s10*s3/8000 + 5799*s10*s4/8000 - 5943*s10*s5/4000 - 12647*s10*s6/8000 + 279*s10*s7/500 + 279*s10*s8/500 + 771*s10*s9/8000 - 267*s2**2/1000 + 108*s2*s3/125 - 51*s2*s4/250 - 309*s2*s5/500 - 141*s2*s6/250 + 21*s2*s7/500 + 21*s2*s8/500 - 1917*s2*s9/1000 - 10893*s3**2/16000 + 2931*s3*s4/8000 + 4281*s3*s5/4000 + 10317*s3*s6/8000 + 3*s3*s7/40 - 69*s3*s8/50 + 7959*s3*s9/8000 - 333*s4**2/16000 - 663*s4*s5/4000 + 1293*s4*s6/8000 + 807*s4*s7/500 + 159*s4*s8/1000 + 567*s4*s9/8000 - 1377*s5**2/4000 - 9189*s5*s6/4000 + 27*s5*s7/125 + 27*s5*s8/125 - 279*s5*s9/800 - 2253*s6**2/16000 + 609*s6*s7/1000 + 609*s6*s8/1000 - 6007*s6*s9/8000 + 9*s7**2/40 + 9*s7*s8/20 + 717*s7*s9/1000 + 9*s8**2/40 + 717*s8*s9/1000 - 3333*s9**2/16000, 42*s1/125 - 61*s10/125 - 7*s2/25 + 1129*s3/1750 + 71*s4/7000 - 321*s5/1000 - 323*s6/1000 + 71*s7/200 + 9*s8/50 - 81*s9/500, -717*s1/1000 + 723*s10/2000 + 101*s2/500 - 11661*s3/14000 + 147*s4/400 + 883*s5/875 - 129*s6/2800 - 2069*s7/7000 - 947*s8/3500 + 13*s9/80, -141*s1/500 + 107*s10/1000 + 21*s2/250 - 2669*s3/7000 + 1557*s4/7000 + 771*s5/1750 + 663*s6/7000 - 17*s7/500 - 21*s8/250 + 627*s9/7000, 141*s1/500 + 17*s10/250 - 21*s2/250 + 267*s3/1000 - 1307*s4/7000 - 1367*s5/3500 + 387*s6/7000 + 21*s7/250 + 67*s8/500 - 401*s9/3500, 237*s1/1000 - 473*s10/2000 - 81*s2/500 + 723*s3/2000 + 3*s4/80 - 197*s5/1000 - 3*s6/80 + 1107*s7/3500 + 291*s8/1750 - 221*s9/2800, 189*s1/250 - 217*s10/200 - 51*s2/125 + 99*s3/100 + 87*s4/500 - 189*s5/250 - 307*s6/500 + 262*s7/875 + 873*s8/3500 - 7547*s9/7000, 237*s1/1000 - 7691*s10/14000 - 81*s2/500 + 723*s3/2000 + 3*s4/80 - 237*s5/1000 - 3*s6/80 + 167*s7/3500 + 423*s8/875 + 97*s9/400, -801*s1/1000 + 6837*s10/14000 + 33*s2/100 - 1791*s3/2000 - 471*s4/2000 + 801*s5/1000 + 471*s6/2000 - 33*s7/100 - 431*s8/700 + 8343*s9/14000, 141*s1/500 - 7*s10/1000 - 21*s2/250 + 267*s3/1000 + 99*s4/1000 - 141*s5/500 - 99*s6/1000 + 21*s7/250 + 21*s8/250 - 421*s9/1000, -189*s1/250 + 67*s10/100 + 51*s2/125 - 99*s3/100 - 87*s4/500 + 189*s5/250 + 87*s6/500 - 51*s7/125 - 51*s8/125 + 393*s9/500]])
h=Matrix([[-349*s1/100 + 357*s10/100 + 43*s2/20 - 98*s3/25 + 19*s4/50 + 87*s5/50 + 51*s6/50 - 9*s7/5 - 9*s8/5 + 3*s9/100], [7111/1050], [103/210], [-1619/525], [1984/525], [-33/35], [-167/175], [-13/35], [-771/175], [143/50], [-43/50]])
Delta=[67*x0/20 - 129*x1**2/200 + 3*x1*x10/25 - 19*x1*x2/40 + 353*x1*x3/400 - 353*x1*x4/400 + 19*x1*x5/40 + 27*x1*x6/400 + 19*x1*x7/40 + 129*x1*x8/100 - 353*x1*x9/400 + 399*x10**2/200 + 211*x10*x2/80 - 257*x10*x3/200 + 257*x10*x4/200 - 211*x10*x5/80 - 399*x10*x6/100 - 211*x10*x7/80 + 27*x10*x8/400 + 257*x10*x9/200 + 4*x2**2/5 - 9*x2*x3/16 + 9*x2*x4/16 - 8*x2*x5/5 - 211*x2*x6/80 - 8*x2*x7/5 + 19*x2*x8/40 + 3*x2*x9/4 - 2*x3**2/25 + 4*x3*x4/25 + 9*x3*x5/16 + 257*x3*x6/200 + 9*x3*x7/16 - 139*x3*x8/200 + 4*x3*x9/25 - 2*x4**2/25 - 9*x4*x5/16 - 257*x4*x6/200 - 3*x4*x7/4 + 353*x4*x8/400 - 4*x4*x9/25 + 4*x5**2/5 + 113*x5*x6/40 + 8*x5*x7/5 - 19*x5*x8/40 - 9*x5*x9/16 + 399*x6**2/200 + 211*x6*x7/80 - 27*x6*x8/400 - 257*x6*x9/200 + 4*x7**2/5 - 19*x7*x8/40 - 9*x7*x9/16 - 129*x8**2/200 + 353*x8*x9/400 - 2*x9**2/25, -33*x0/20 - 329*x1**2/200 + 83*x1*x10/25 + 53*x1*x2/40 + 393*x1*x3/400 - 393*x1*x4/400 - 53*x1*x5/40 - 1453*x1*x6/400 - 53*x1*x7/40 + 329*x1*x8/100 - 393*x1*x9/400 - 281*x10**2/200 - 53*x10*x2/80 - 297*x10*x3/200 + 297*x10*x4/200 + 53*x10*x5/80 + 281*x10*x6/100 + 53*x10*x7/80 - 1453*x10*x8/400 + 297*x10*x9/200 - 53*x2*x3/80 + 53*x2*x4/80 + 53*x2*x6/80 - 53*x2*x8/40 + 7*x2*x9/20 - 2*x3**2/25 + 4*x3*x4/25 + 53*x3*x5/80 + 297*x3*x6/200 + 53*x3*x7/80 - 259*x3*x8/200 + 4*x3*x9/25 - 2*x4**2/25 - 53*x4*x5/80 - 297*x4*x6/200 - 7*x4*x7/20 + 393*x4*x8/400 - 4*x4*x9/25 - 39*x5*x6/40 + 53*x5*x8/40 - 53*x5*x9/80 - 281*x6**2/200 - 53*x6*x7/80 + 1453*x6*x8/400 - 297*x6*x9/200 + 53*x7*x8/40 - 53*x7*x9/80 - 329*x8**2/200 + 393*x8*x9/400 - 2*x9**2/25]
Delta2=[-2691*x0*x1/500 + 2022*x0*x10/125 + 899*x0*x2/100 - 451*x0*x3/250 + 451*x0*x4/250 - 899*x0*x5/100 - 2022*x0*x6/125 - 899*x0*x7/100 + 2691*x0*x8/500 + 451*x0*x9/250 + 3807*x1**3/2500 - 2832*x1**2*x10/625 - 337*x1**2*x2/250 - 8051*x1**2*x3/5000 + 8051*x1**2*x4/5000 + 337*x1**2*x5/250 + 21531*x1**2*x6/5000 + 337*x1**2*x7/250 - 11421*x1**2*x8/2500 + 8051*x1**2*x9/5000 + 9279*x1*x10**2/2500 + 1203*x1*x10*x2/1000 + 9543*x1*x10*x3/2500 - 9543*x1*x10*x4/2500 - 1203*x1*x10*x5/1000 - 7779*x1*x10*x6/1250 - 1203*x1*x10*x7/1000 + 44187*x1*x10*x8/5000 - 9543*x1*x10*x9/2500 - 29*x1*x2**2/100 + 819*x1*x2*x3/500 - 819*x1*x2*x4/500 + 29*x1*x2*x5/50 - 239*x1*x2*x6/500 + 29*x1*x2*x7/50 + 337*x1*x2*x8/125 - 1863*x1*x2*x9/1000 + 989*x1*x3**2/2500 - 989*x1*x3*x4/1250 - 819*x1*x3*x5/500 - 2542*x1*x3*x6/625 - 819*x1*x3*x7/500 + 14977*x1*x3*x8/5000 - 989*x1*x3*x9/1250 + 989*x1*x4**2/2500 + 819*x1*x4*x5/500 + 2542*x1*x4*x6/625 + 1863*x1*x4*x7/1000 - 8051*x1*x4*x8/2500 + 989*x1*x4*x9/1250 - 29*x1*x5**2/100 + 253*x1*x5*x6/1000 - 29*x1*x5*x7/50 - 337*x1*x5*x8/125 + 819*x1*x5*x9/500 + 6279*x1*x6**2/2500 + 239*x1*x6*x7/500 - 21531*x1*x6*x8/2500 + 2542*x1*x6*x9/625 - 29*x1*x7**2/100 - 337*x1*x7*x8/125 + 819*x1*x7*x9/500 + 11421*x1*x8**2/2500 - 8051*x1*x8*x9/2500 + 989*x1*x9**2/2500 + 444*x10**3/625 + 1129*x10**2*x2/500 - 2981*x10**2*x3/1250 + 2981*x10**2*x4/1250 - 1129*x10**2*x5/500 - 1332*x10**2*x6/625 - 1129*x10**2*x7/500 - 6279*x10**2*x8/2500 + 2981*x10**2*x9/1250 + 317*x10*x2**2/200 - 228*x10*x2*x3/125 + 228*x10*x2*x4/125 - 317*x10*x2*x5/100 - 1129*x10*x2*x6/250 - 317*x10*x2*x7/100 - 239*x10*x2*x8/500 + 378*x10*x2*x9/125 - 701*x10*x3**2/1250 + 701*x10*x3*x4/625 + 228*x10*x3*x5/125 + 2981*x10*x3*x6/625 + 228*x10*x3*x7/125 - 1792*x10*x3*x8/625 + 701*x10*x3*x9/625 - 701*x10*x4**2/1250 - 228*x10*x4*x5/125 - 2981*x10*x4*x6/625 - 378*x10*x4*x7/125 + 2542*x10*x4*x8/625 - 701*x10*x4*x9/625 + 317*x10*x5**2/200 + 1429*x10*x5*x6/250 + 317*x10*x5*x7/100 + 239*x10*x5*x8/500 - 228*x10*x5*x9/125 + 1332*x10*x6**2/625 + 1129*x10*x6*x7/250 + 6279*x10*x6*x8/1250 - 2981*x10*x6*x9/625 + 317*x10*x7**2/200 + 239*x10*x7*x8/500 - 228*x10*x7*x9/125 - 21531*x10*x8**2/5000 + 2542*x10*x8*x9/625 - 701*x10*x9**2/1250 + 8*x2**3/25 - 67*x2**2*x3/200 + 67*x2**2*x4/200 - 24*x2**2*x5/25 - 317*x2**2*x6/200 - 24*x2**2*x7/25 + 29*x2**2*x8/100 + 53*x2**2*x9/50 - 121*x2*x3**2/500 + 121*x2*x3*x4/250 + 67*x2*x3*x5/100 + 228*x2*x3*x6/125 + 67*x2*x3*x7/100 - 913*x2*x3*x8/1000 + 117*x2*x3*x9/500 - 121*x2*x4**2/500 - 67*x2*x4*x5/100 - 228*x2*x4*x6/125 - 279*x2*x4*x7/200 + 819*x2*x4*x8/500 - 117*x2*x4*x9/500 + 24*x2*x5**2/25 + 779*x2*x5*x6/200 + 48*x2*x5*x7/25 - 29*x2*x5*x8/50 - 279*x2*x5*x9/200 + 1129*x2*x6**2/500 + 317*x2*x6*x7/100 + 239*x2*x6*x8/500 - 378*x2*x6*x9/125 + 24*x2*x7**2/25 - 29*x2*x7*x8/50 - 279*x2*x7*x9/200 - 337*x2*x8**2/250 + 1863*x2*x8*x9/1000 + x2*x9**2/125 - 16*x3**3/625 + 48*x3**2*x4/625 + 121*x3**2*x5/500 + 701*x3**2*x6/1250 + 121*x3**2*x7/500 - 807*x3**2*x8/1250 + 48*x3**2*x9/625 - 48*x3*x4**2/625 - 121*x3*x4*x5/250 - 701*x3*x4*x6/625 - 117*x3*x4*x7/500 + 2603*x3*x4*x8/2500 - 96*x3*x4*x9/625 - 67*x3*x5**2/200 - 1037*x3*x5*x6/500 - 67*x3*x5*x7/100 + 913*x3*x5*x8/1000 - 121*x3*x5*x9/250 - 2981*x3*x6**2/1250 - 228*x3*x6*x7/125 + 1792*x3*x6*x8/625 - 701*x3*x6*x9/625 - 67*x3*x7**2/200 + 913*x3*x7*x8/1000 - 121*x3*x7*x9/250 - 3463*x3*x8**2/2500 + 2603*x3*x8*x9/2500 - 48*x3*x9**2/625 + 16*x4**3/625 + 121*x4**2*x5/500 + 701*x4**2*x6/1250 - x4**2*x7/125 - 989*x4**2*x8/2500 + 48*x4**2*x9/625 + 67*x4*x5**2/200 + 1037*x4*x5*x6/500 + 279*x4*x5*x7/200 - 819*x4*x5*x8/500 + 121*x4*x5*x9/250 + 2981*x4*x6**2/1250 + 378*x4*x6*x7/125 - 2542*x4*x6*x8/625 + 701*x4*x6*x9/625 + 53*x4*x7**2/50 - 1863*x4*x7*x8/1000 + 117*x4*x7*x9/500 + 8051*x4*x8**2/5000 - 989*x4*x8*x9/1250 + 48*x4*x9**2/625 - 8*x5**3/25 - 231*x5**2*x6/100 - 24*x5**2*x7/25 + 29*x5**2*x8/100 + 67*x5**2*x9/200 - 1729*x5*x6**2/500 - 779*x5*x6*x7/200 - 253*x5*x6*x8/1000 + 1037*x5*x6*x9/500 - 24*x5*x7**2/25 + 29*x5*x7*x8/50 + 67*x5*x7*x9/100 + 337*x5*x8**2/250 - 819*x5*x8*x9/500 + 121*x5*x9**2/500 - 444*x6**3/625 - 1129*x6**2*x7/500 - 6279*x6**2*x8/2500 + 2981*x6**2*x9/1250 - 317*x6*x7**2/200 - 239*x6*x7*x8/500 + 228*x6*x7*x9/125 + 21531*x6*x8**2/5000 - 2542*x6*x8*x9/625 + 701*x6*x9**2/1250 - 8*x7**3/25 + 29*x7**2*x8/100 + 67*x7**2*x9/200 + 337*x7*x8**2/250 - 819*x7*x8*x9/500 + 121*x7*x9**2/500 - 3807*x8**3/2500 + 8051*x8**2*x9/5000 - 989*x8*x9**2/2500 + 16*x9**3/625, 4989*x0*x1/500 - 1038*x0*x10/125 - 221*x0*x2/100 - 971*x0*x3/250 + 971*x0*x4/250 + 221*x0*x5/100 + 1038*x0*x6/125 + 221*x0*x7/100 - 4989*x0*x8/500 + 971*x0*x9/250 + 7007*x1**3/2500 - 4932*x1**2*x10/625 - 977*x1**2*x2/250 - 11251*x1**2*x3/5000 + 11251*x1**2*x4/5000 + 977*x1**2*x5/250 + 50331*x1**2*x6/5000 + 977*x1**2*x7/250 - 21021*x1**2*x8/2500 + 11251*x1**2*x9/5000 + 21279*x1*x10**2/2500 + 6963*x1*x10*x2/1000 + 13743*x1*x10*x3/2500 - 13743*x1*x10*x4/2500 - 6963*x1*x10*x5/1000 - 24279*x1*x10*x6/1250 - 6963*x1*x10*x7/1000 + 89787*x1*x10*x8/5000 - 13743*x1*x10*x9/2500 + 131*x1*x2**2/100 + 1299*x1*x2*x3/500 - 1299*x1*x2*x4/500 - 131*x1*x2*x5/50 - 3919*x1*x2*x6/500 - 131*x1*x2*x7/50 + 977*x1*x2*x8/125 - 423*x1*x2*x9/1000 + 1189*x1*x3**2/2500 - 1189*x1*x3*x4/1250 - 1299*x1*x3*x5/500 - 3842*x1*x3*x6/625 - 1299*x1*x3*x7/500 + 33377*x1*x3*x8/5000 - 1189*x1*x3*x9/1250 + 1189*x1*x4**2/2500 + 1299*x1*x4*x5/500 + 3842*x1*x4*x6/625 + 423*x1*x4*x7/1000 - 11251*x1*x4*x8/2500 + 1189*x1*x4*x9/1250 + 131*x1*x5**2/100 + 10013*x1*x5*x6/1000 + 131*x1*x5*x7/50 - 977*x1*x5*x8/125 + 1299*x1*x5*x9/500 + 27279*x1*x6**2/2500 + 3919*x1*x6*x7/500 - 50331*x1*x6*x8/2500 + 3842*x1*x6*x9/625 + 131*x1*x7**2/100 - 977*x1*x7*x8/125 + 1299*x1*x7*x9/500 + 21021*x1*x8**2/2500 - 11251*x1*x8*x9/2500 + 1189*x1*x9**2/2500 - 2056*x10**3/625 - 1471*x10**2*x2/500 - 4981*x10**2*x3/1250 + 4981*x10**2*x4/1250 + 1471*x10**2*x5/500 + 6168*x10**2*x6/625 + 1471*x10**2*x7/500 - 27279*x10**2*x8/2500 + 4981*x10**2*x9/1250 - 131*x10*x2**2/200 - 408*x10*x2*x3/125 + 408*x10*x2*x4/125 + 131*x10*x2*x5/100 + 1471*x10*x2*x6/250 + 131*x10*x2*x7/100 - 3919*x10*x2*x8/500 + 108*x10*x2*x9/125 - 901*x10*x3**2/1250 + 901*x10*x3*x4/625 + 408*x10*x3*x5/125 + 4981*x10*x3*x6/625 + 408*x10*x3*x7/125 - 5342*x10*x3*x8/625 + 901*x10*x3*x9/625 - 901*x10*x4**2/1250 - 408*x10*x4*x5/125 - 4981*x10*x4*x6/625 - 108*x10*x4*x7/125 + 3842*x10*x4*x8/625 - 901*x10*x4*x9/625 - 131*x10*x5**2/200 - 2071*x10*x5*x6/250 - 131*x10*x5*x7/100 + 3919*x10*x5*x8/500 - 408*x10*x5*x9/125 - 6168*x10*x6**2/625 - 1471*x10*x6*x7/250 + 27279*x10*x6*x8/1250 - 4981*x10*x6*x9/625 - 131*x10*x7**2/200 + 3919*x10*x7*x8/500 - 408*x10*x7*x9/125 - 50331*x10*x8**2/5000 + 3842*x10*x8*x9/625 - 901*x10*x9**2/1250 - 131*x2**2*x3/200 + 131*x2**2*x4/200 + 131*x2**2*x6/200 - 131*x2**2*x8/100 - 11*x2**2*x9/50 - 161*x2*x3**2/500 + 161*x2*x3*x4/250 + 131*x2*x3*x5/100 + 408*x2*x3*x6/125 + 131*x2*x3*x7/100 - 3473*x2*x3*x8/1000 - 3*x2*x3*x9/500 - 161*x2*x4**2/500 - 131*x2*x4*x5/100 - 408*x2*x4*x6/125 - 87*x2*x4*x7/200 + 1299*x2*x4*x8/500 + 3*x2*x4*x9/500 - 437*x2*x5*x6/200 + 131*x2*x5*x8/50 - 87*x2*x5*x9/200 - 1471*x2*x6**2/500 - 131*x2*x6*x7/100 + 3919*x2*x6*x8/500 - 108*x2*x6*x9/125 + 131*x2*x7*x8/50 - 87*x2*x7*x9/200 - 977*x2*x8**2/250 + 423*x2*x8*x9/1000 + 41*x2*x9**2/125 - 16*x3**3/625 + 48*x3**2*x4/625 + 161*x3**2*x5/500 + 901*x3**2*x6/1250 + 161*x3**2*x7/500 - 1407*x3**2*x8/1250 + 48*x3**2*x9/625 - 48*x3*x4**2/625 - 161*x3*x4*x5/250 - 901*x3*x4*x6/625 + 3*x3*x4*x7/500 + 4003*x3*x4*x8/2500 - 96*x3*x4*x9/625 - 131*x3*x5**2/200 - 1957*x3*x5*x6/500 - 131*x3*x5*x7/100 + 3473*x3*x5*x8/1000 - 161*x3*x5*x9/250 - 4981*x3*x6**2/1250 - 408*x3*x6*x7/125 + 5342*x3*x6*x8/625 - 901*x3*x6*x9/625 - 131*x3*x7**2/200 + 3473*x3*x7*x8/1000 - 161*x3*x7*x9/250 - 11063*x3*x8**2/2500 + 4003*x3*x8*x9/2500 - 48*x3*x9**2/625 + 16*x4**3/625 + 161*x4**2*x5/500 + 901*x4**2*x6/1250 - 41*x4**2*x7/125 - 1189*x4**2*x8/2500 + 48*x4**2*x9/625 + 131*x4*x5**2/200 + 1957*x4*x5*x6/500 + 87*x4*x5*x7/200 - 1299*x4*x5*x8/500 + 161*x4*x5*x9/250 + 4981*x4*x6**2/1250 + 108*x4*x6*x7/125 - 3842*x4*x6*x8/625 + 901*x4*x6*x9/625 - 11*x4*x7**2/50 - 423*x4*x7*x8/1000 - 3*x4*x7*x9/500 + 11251*x4*x8**2/5000 - 1189*x4*x8*x9/1250 + 48*x4*x9**2/625 + 153*x5**2*x6/100 - 131*x5**2*x8/100 + 131*x5**2*x9/200 + 2671*x5*x6**2/500 + 437*x5*x6*x7/200 - 10013*x5*x6*x8/1000 + 1957*x5*x6*x9/500 - 131*x5*x7*x8/50 + 131*x5*x7*x9/100 + 977*x5*x8**2/250 - 1299*x5*x8*x9/500 + 161*x5*x9**2/500 + 2056*x6**3/625 + 1471*x6**2*x7/500 - 27279*x6**2*x8/2500 + 4981*x6**2*x9/1250 + 131*x6*x7**2/200 - 3919*x6*x7*x8/500 + 408*x6*x7*x9/125 + 50331*x6*x8**2/5000 - 3842*x6*x8*x9/625 + 901*x6*x9**2/1250 - 131*x7**2*x8/100 + 131*x7**2*x9/200 + 977*x7*x8**2/250 - 1299*x7*x8*x9/500 + 161*x7*x9**2/500 - 7007*x8**3/2500 + 11251*x8**2*x9/5000 - 1189*x8*x9**2/2500 + 16*x9**3/625]
Delta3=[1239393*x0**2/20000 - 202443*x0*x1**2/50000 - 10917*x0*x1*x10/3125 - 106857*x0*x1*x2/10000 + 939171*x0*x1*x3/100000 - 939171*x0*x1*x4/100000 + 106857*x0*x1*x5/10000 + 1197969*x0*x1*x6/100000 + 106857*x0*x1*x7/10000 + 202443*x0*x1*x8/25000 - 939171*x0*x1*x9/100000 + 1064253*x0*x10**2/50000 + 487737*x0*x10*x2/20000 - 310179*x0*x10*x3/50000 + 310179*x0*x10*x4/50000 - 487737*x0*x10*x5/20000 - 1064253*x0*x10*x6/25000 - 487737*x0*x10*x7/20000 + 1197969*x0*x10*x8/100000 + 310179*x0*x10*x9/50000 + 1587*x0*x2**2/250 - 20103*x0*x2*x3/20000 + 20103*x0*x2*x4/20000 - 1587*x0*x2*x5/125 - 487737*x0*x2*x6/20000 - 1587*x0*x2*x7/125 + 106857*x0*x2*x8/10000 + 47457*x0*x2*x9/5000 - 6552*x0*x3**2/3125 + 13104*x0*x3*x4/3125 + 20103*x0*x3*x5/20000 + 310179*x0*x3*x6/50000 + 20103*x0*x3*x7/20000 - 45273*x0*x3*x8/50000 + 13104*x0*x3*x9/3125 - 6552*x0*x4**2/3125 - 20103*x0*x4*x5/20000 - 310179*x0*x4*x6/50000 - 47457*x0*x4*x7/5000 + 939171*x0*x4*x8/100000 - 13104*x0*x4*x9/3125 + 1587*x0*x5**2/250 + 328731*x0*x5*x6/10000 + 1587*x0*x5*x7/125 - 106857*x0*x5*x8/10000 - 20103*x0*x5*x9/20000 + 1064253*x0*x6**2/50000 + 487737*x0*x6*x7/20000 - 1197969*x0*x6*x8/100000 - 310179*x0*x6*x9/50000 + 1587*x0*x7**2/250 - 106857*x0*x7*x8/10000 - 20103*x0*x7*x9/20000 - 202443*x0*x8**2/50000 + 939171*x0*x8*x9/100000 - 6552*x0*x9**2/3125 - 354111*x1**4/125000 + 157689*x1**3*x10/15625 + 48561*x1**3*x2/12500 + 465417*x1**3*x3/125000 - 465417*x1**3*x4/125000 - 48561*x1**3*x5/12500 - 1436637*x1**3*x6/125000 - 48561*x1**3*x7/12500 + 354111*x1**3*x8/31250 - 465417*x1**3*x9/125000 - 993057*x1**2*x10**2/62500 - 266253*x1**2*x10*x2/25000 - 657099*x1**2*x10*x3/62500 + 657099*x1**2*x10*x4/62500 + 266253*x1**2*x10*x5/25000 + 497091*x1**2*x10*x6/15625 + 266253*x1**2*x10*x7/25000 - 3959661*x1**2*x10*x8/125000 + 657099*x1**2*x10*x9/62500 - 6063*x1**2*x2**2/5000 - 14421*x1**2*x2*x3/3125 + 14421*x1**2*x2*x4/3125 + 6063*x1**2*x2*x5/2500 + 59157*x1**2*x2*x6/6250 + 6063*x1**2*x2*x7/2500 - 145683*x1**2*x2*x8/12500 + 80343*x1**2*x2*x9/25000 - 819411*x1**2*x3**2/500000 + 819411*x1**2*x3*x4/250000 + 14421*x1**2*x3*x5/3125 + 3126771*x1**2*x3*x6/250000 + 14421*x1**2*x3*x7/3125 - 196422*x1**2*x3*x8/15625 + 819411*x1**2*x3*x9/250000 - 819411*x1**2*x4**2/500000 - 14421*x1**2*x4*x5/3125 - 3126771*x1**2*x4*x6/250000 - 80343*x1**2*x4*x7/25000 + 1396251*x1**2*x4*x8/125000 - 819411*x1**2*x4*x9/250000 - 6063*x1**2*x5**2/5000 - 271653*x1**2*x5*x6/25000 - 6063*x1**2*x5*x7/2500 + 145683*x1**2*x5*x8/12500 - 14421*x1**2*x5*x9/3125 - 7859331*x1**2*x6**2/500000 - 59157*x1**2*x6*x7/6250 + 4309911*x1**2*x6*x8/125000 - 3126771*x1**2*x6*x9/250000 - 6063*x1**2*x7**2/5000 + 145683*x1**2*x7*x8/12500 - 14421*x1**2*x7*x9/3125 - 1062333*x1**2*x8**2/62500 + 1396251*x1**2*x8*x9/125000 - 819411*x1**2*x9**2/500000 + 176481*x1*x10**3/15625 + 125637*x1*x10**2*x2/12500 + 1360179*x1*x10**2*x3/125000 - 1360179*x1*x10**2*x4/125000 - 125637*x1*x10**2*x5/12500 - 3872919*x1*x10**2*x6/125000 - 125637*x1*x10**2*x7/12500 + 497091*x1*x10**2*x8/15625 - 1360179*x1*x10**2*x9/125000 + 10503*x1*x10*x2**2/5000 + 397851*x1*x10*x2*x3/50000 - 397851*x1*x10*x2*x4/50000 - 10503*x1*x10*x2*x5/2500 - 817971*x1*x10*x2*x6/50000 - 10503*x1*x10*x2*x7/2500 + 502881*x1*x10*x2*x8/25000 - 396051*x1*x10*x2*x9/50000 + 470739*x1*x10*x3**2/125000 - 470739*x1*x10*x3*x4/62500 - 397851*x1*x10*x3*x5/50000 - 2930733*x1*x10*x3*x6/125000 - 397851*x1*x10*x3*x7/50000 + 5764167*x1*x10*x3*x8/250000 - 470739*x1*x10*x3*x9/62500 + 470739*x1*x10*x4**2/125000 + 397851*x1*x10*x4*x5/50000 + 2930733*x1*x10*x4*x6/125000 + 396051*x1*x10*x4*x7/50000 - 5755167*x1*x10*x4*x8/250000 + 470739*x1*x10*x4*x9/62500 + 10503*x1*x10*x5**2/5000 + 819771*x1*x10*x5*x6/50000 + 10503*x1*x10*x5*x7/2500 - 502881*x1*x10*x5*x8/25000 + 397851*x1*x10*x5*x9/50000 + 1755147*x1*x10*x6**2/62500 + 817971*x1*x10*x6*x7/50000 - 15812787*x1*x10*x6*x8/250000 + 2930733*x1*x10*x6*x9/125000 + 10503*x1*x10*x7**2/5000 - 502881*x1*x10*x7*x8/25000 + 397851*x1*x10*x7*x9/50000 + 2067393*x1*x10*x8**2/62500 - 5755167*x1*x10*x8*x9/250000 + 470739*x1*x10*x9**2/125000 - 9*x1*x2**3/250 + 6333*x1*x2**2*x3/5000 - 6333*x1*x2**2*x4/5000 + 27*x1*x2**2*x5/250 - 5253*x1*x2**2*x6/5000 + 27*x1*x2**2*x7/250 + 6063*x1*x2**2*x8/2500 - 6129*x1*x2**2*x9/2500 + 83703*x1*x2*x3**2/50000 - 83703*x1*x2*x3*x4/25000 - 6333*x1*x2*x3*x5/2500 - 210363*x1*x2*x3*x6/25000 - 6333*x1*x2*x3*x7/2500 + 201111*x1*x2*x3*x8/25000 - 67731*x1*x2*x3*x9/50000 + 83703*x1*x2*x4**2/50000 + 6333*x1*x2*x4*x5/2500 + 210363*x1*x2*x4*x6/25000 + 18591*x1*x2*x4*x7/5000 - 28842*x1*x2*x4*x8/3125 + 67731*x1*x2*x4*x9/50000 - 27*x1*x2*x5**2/250 + 4581*x1*x2*x5*x6/5000 - 27*x1*x2*x5*x7/125 - 6063*x1*x2*x5*x8/1250 + 18591*x1*x2*x5*x9/5000 + 315423*x1*x2*x6**2/50000 + 5253*x1*x2*x6*x7/2500 - 59157*x1*x2*x6*x8/3125 + 439551*x1*x2*x6*x9/50000 - 27*x1*x2*x7**2/250 - 6063*x1*x2*x7*x8/1250 + 18591*x1*x2*x7*x9/5000 + 145683*x1*x2*x8**2/12500 - 80343*x1*x2*x8*x9/12500 - 3993*x1*x2*x9**2/12500 + 4176*x1*x3**3/15625 - 12528*x1*x3**2*x4/15625 - 83703*x1*x3**2*x5/50000 - 518739*x1*x3**2*x6/125000 - 83703*x1*x3**2*x7/50000 + 658893*x1*x3**2*x8/125000 - 12528*x1*x3**2*x9/15625 + 12528*x1*x3*x4**2/15625 + 83703*x1*x3*x4*x5/25000 + 518739*x1*x3*x4*x6/62500 + 67731*x1*x3*x4*x7/50000 - 2137197*x1*x3*x4*x8/250000 + 25056*x1*x3*x4*x9/15625 + 6333*x1*x3*x5**2/5000 + 520401*x1*x3*x5*x6/50000 + 6333*x1*x3*x5*x7/2500 - 201111*x1*x3*x5*x8/25000 + 83703*x1*x3*x5*x9/25000 + 785277*x1*x3*x6**2/62500 + 210363*x1*x3*x6*x7/25000 - 6159417*x1*x3*x6*x8/250000 + 518739*x1*x3*x6*x9/62500 + 6333*x1*x3*x7**2/5000 - 201111*x1*x3*x7*x8/25000 + 83703*x1*x3*x7*x9/25000 + 1746501*x1*x3*x8**2/125000 - 2137197*x1*x3*x8*x9/250000 + 12528*x1*x3*x9**2/15625 - 4176*x1*x4**3/15625 - 83703*x1*x4**2*x5/50000 - 518739*x1*x4**2*x6/125000 + 3993*x1*x4**2*x7/12500 + 819411*x1*x4**2*x8/250000 - 12528*x1*x4**2*x9/15625 - 6333*x1*x4*x5**2/5000 - 520401*x1*x4*x5*x6/50000 - 18591*x1*x4*x5*x7/5000 + 28842*x1*x4*x5*x8/3125 - 83703*x1*x4*x5*x9/25000 - 785277*x1*x4*x6**2/62500 - 439551*x1*x4*x6*x7/50000 + 3126771*x1*x4*x6*x8/125000 - 518739*x1*x4*x6*x9/62500 - 6129*x1*x4*x7**2/2500 + 80343*x1*x4*x7*x8/12500 - 67731*x1*x4*x7*x9/50000 - 1396251*x1*x4*x8**2/125000 + 819411*x1*x4*x8*x9/125000 - 12528*x1*x4*x9**2/15625 + 9*x1*x5**3/250 + 84*x1*x5**2*x6/625 + 27*x1*x5**2*x7/250 + 6063*x1*x5**2*x8/2500 - 6333*x1*x5**2*x9/5000 - 148299*x1*x5*x6**2/25000 - 4581*x1*x5*x6*x7/5000 + 271653*x1*x5*x6*x8/12500 - 520401*x1*x5*x6*x9/50000 + 27*x1*x5*x7**2/250 + 6063*x1*x5*x7*x8/1250 - 6333*x1*x5*x7*x9/2500 - 145683*x1*x5*x8**2/12500 + 28842*x1*x5*x8*x9/3125 - 83703*x1*x5*x9**2/50000 - 1049223*x1*x6**3/125000 - 315423*x1*x6**2*x7/50000 + 7859331*x1*x6**2*x8/250000 - 785277*x1*x6**2*x9/62500 - 5253*x1*x6*x7**2/5000 + 59157*x1*x6*x7*x8/3125 - 210363*x1*x6*x7*x9/25000 - 4309911*x1*x6*x8**2/125000 + 3126771*x1*x6*x8*x9/125000 - 518739*x1*x6*x9**2/125000 + 9*x1*x7**3/250 + 6063*x1*x7**2*x8/2500 - 6333*x1*x7**2*x9/5000 - 145683*x1*x7*x8**2/12500 + 28842*x1*x7*x8*x9/3125 - 83703*x1*x7*x9**2/50000 + 354111*x1*x8**3/31250 - 1396251*x1*x8**2*x9/125000 + 819411*x1*x8*x9**2/250000 - 4176*x1*x9**3/15625 - 190851*x10**4/125000 - 31839*x10**3*x2/25000 - 222507*x10**3*x3/62500 + 222507*x10**3*x4/62500 + 31839*x10**3*x5/25000 + 190851*x10**3*x6/31250 + 31839*x10**3*x7/25000 - 1049223*x10**3*x8/125000 + 222507*x10**3*x9/62500 - 4443*x10**2*x2**2/20000 - 36651*x10**2*x2*x3/12500 + 36651*x10**2*x2*x4/12500 + 4443*x10**2*x2*x5/10000 + 95517*x10**2*x2*x6/25000 + 4443*x10**2*x2*x7/10000 - 315423*x10**2*x2*x8/50000 + 145827*x10**2*x2*x9/25000 - 301011*x10**2*x3**2/125000 + 301011*x10**2*x3*x4/62500 + 36651*x10**2*x3*x5/12500 + 667521*x10**2*x3*x6/62500 + 36651*x10**2*x3*x7/12500 - 1207929*x10**2*x3*x8/125000 + 301011*x10**2*x3*x9/62500 - 301011*x10**2*x4**2/125000 - 36651*x10**2*x4*x5/12500 - 667521*x10**2*x4*x6/62500 - 145827*x10**2*x4*x7/25000 + 785277*x10**2*x4*x8/62500 - 301011*x10**2*x4*x9/62500 - 4443*x10**2*x5**2/20000 - 2874*x10**2*x5*x6/3125 - 4443*x10**2*x5*x7/10000 + 315423*x10**2*x5*x8/50000 - 36651*x10**2*x5*x9/12500 - 572553*x10**2*x6**2/62500 - 95517*x10**2*x6*x7/25000 + 3147669*x10**2*x6*x8/125000 - 667521*x10**2*x6*x9/62500 - 4443*x10**2*x7**2/20000 + 315423*x10**2*x7*x8/50000 - 36651*x10**2*x7*x9/12500 - 7859331*x10**2*x8**2/500000 + 785277*x10**2*x8*x9/62500 - 301011*x10**2*x9**2/125000 + 9*x10*x2**3/500 - 5523*x10*x2**2*x3/10000 + 5523*x10*x2**2*x4/10000 - 27*x10*x2**2*x5/500 + 4443*x10*x2**2*x6/10000 - 27*x10*x2**2*x7/500 - 5253*x10*x2**2*x8/5000 + 10737*x10*x2**2*x9/2500 - 45687*x10*x2*x3**2/25000 + 45687*x10*x2*x3*x4/12500 + 5523*x10*x2*x3*x5/5000 + 36651*x10*x2*x3*x6/6250 + 5523*x10*x2*x3*x7/5000 - 233601*x10*x2*x3*x8/50000 + 49299*x10*x2*x3*x9/25000 - 45687*x10*x2*x4**2/25000 - 5523*x10*x2*x4*x5/5000 - 36651*x10*x2*x4*x6/6250 - 48471*x10*x2*x4*x7/10000 + 210363*x10*x2*x4*x8/25000 - 49299*x10*x2*x4*x9/25000 + 27*x10*x2*x5**2/500 + 28539*x10*x2*x5*x6/10000 + 27*x10*x2*x5*x7/250 + 5253*x10*x2*x5*x8/2500 - 48471*x10*x2*x5*x9/10000 - 95517*x10*x2*x6**2/25000 - 4443*x10*x2*x6*x7/5000 + 315423*x10*x2*x6*x8/25000 - 145827*x10*x2*x6*x9/12500 + 27*x10*x2*x7**2/500 + 5253*x10*x2*x7*x8/2500 - 48471*x10*x2*x7*x9/10000 - 59157*x10*x2*x8**2/6250 + 439551*x10*x2*x8*x9/50000 - 903*x10*x2*x9**2/6250 - 6048*x10*x3**3/15625 + 18144*x10*x3**2*x4/15625 + 45687*x10*x3**2*x5/25000 + 301011*x10*x3**2*x6/62500 + 45687*x10*x3**2*x7/25000 - 364557*x10*x3**2*x8/62500 + 18144*x10*x3**2*x9/15625 - 18144*x10*x3*x4**2/15625 - 45687*x10*x3*x4*x5/12500 - 301011*x10*x3*x4*x6/31250 - 49299*x10*x3*x4*x7/25000 + 1247853*x10*x3*x4*x8/125000 - 36288*x10*x3*x4*x9/15625 - 5523*x10*x3*x5**2/10000 - 188679*x10*x3*x5*x6/25000 - 5523*x10*x3*x5*x7/5000 + 233601*x10*x3*x5*x8/50000 - 45687*x10*x3*x5*x9/12500 - 667521*x10*x3*x6**2/62500 - 36651*x10*x3*x6*x7/6250 + 1207929*x10*x3*x6*x8/62500 - 301011*x10*x3*x6*x9/31250 - 5523*x10*x3*x7**2/10000 + 233601*x10*x3*x7*x8/50000 - 45687*x10*x3*x7*x9/12500 - 1516323*x10*x3*x8**2/125000 + 1247853*x10*x3*x8*x9/125000 - 18144*x10*x3*x9**2/15625 + 6048*x10*x4**3/15625 + 45687*x10*x4**2*x5/25000 + 301011*x10*x4**2*x6/62500 + 903*x10*x4**2*x7/6250 - 518739*x10*x4**2*x8/125000 + 18144*x10*x4**2*x9/15625 + 5523*x10*x4*x5**2/10000 + 188679*x10*x4*x5*x6/25000 + 48471*x10*x4*x5*x7/10000 - 210363*x10*x4*x5*x8/25000 + 45687*x10*x4*x5*x9/12500 + 667521*x10*x4*x6**2/62500 + 145827*x10*x4*x6*x7/12500 - 785277*x10*x4*x6*x8/31250 + 301011*x10*x4*x6*x9/31250 + 10737*x10*x4*x7**2/2500 - 439551*x10*x4*x7*x8/50000 + 49299*x10*x4*x7*x9/25000 + 3126771*x10*x4*x8**2/250000 - 518739*x10*x4*x8*x9/62500 + 18144*x10*x4*x9**2/15625 - 9*x10*x5**3/500 - 16491*x10*x5**2*x6/5000 - 27*x10*x5**2*x7/500 - 5253*x10*x5**2*x8/5000 + 5523*x10*x5**2*x9/10000 - 49533*x10*x5*x6**2/25000 - 28539*x10*x5*x6*x7/10000 - 612021*x10*x5*x6*x8/50000 + 188679*x10*x5*x6*x9/25000 - 27*x10*x5*x7**2/500 - 5253*x10*x5*x7*x8/2500 + 5523*x10*x5*x7*x9/5000 + 59157*x10*x5*x8**2/6250 - 210363*x10*x5*x8*x9/25000 + 45687*x10*x5*x9**2/25000 + 190851*x10*x6**3/31250 + 95517*x10*x6**2*x7/25000 - 3147669*x10*x6**2*x8/125000 + 667521*x10*x6**2*x9/62500 + 4443*x10*x6*x7**2/10000 - 315423*x10*x6*x7*x8/25000 + 36651*x10*x6*x7*x9/6250 + 7859331*x10*x6*x8**2/250000 - 785277*x10*x6*x8*x9/31250 + 301011*x10*x6*x9**2/62500 - 9*x10*x7**3/500 - 5253*x10*x7**2*x8/5000 + 5523*x10*x7**2*x9/10000 + 59157*x10*x7*x8**2/6250 - 210363*x10*x7*x8*x9/25000 + 45687*x10*x7*x9**2/25000 - 1436637*x10*x8**3/125000 + 3126771*x10*x8**2*x9/250000 - 518739*x10*x8*x9**2/125000 + 6048*x10*x9**3/15625 + 9*x2**3*x3/500 - 9*x2**3*x4/500 - 9*x2**3*x6/500 + 9*x2**3*x8/250 + 129*x2**3*x9/125 - 6603*x2**2*x3**2/20000 + 6603*x2**2*x3*x4/10000 - 27*x2**2*x3*x5/500 + 5523*x2**2*x3*x6/10000 - 27*x2**2*x3*x7/500 - 1083*x2**2*x3*x8/5000 + 507*x2**2*x3*x9/2500 - 6603*x2**2*x4**2/20000 + 27*x2**2*x4*x5/500 - 5523*x2**2*x4*x6/10000 - 249*x2**2*x4*x7/250 + 6333*x2**2*x4*x8/5000 - 507*x2**2*x4*x9/2500 + 138*x2**2*x5*x6/125 - 27*x2**2*x5*x8/250 - 1023*x2**2*x5*x9/500 - 4443*x2**2*x6**2/20000 + 27*x2**2*x6*x7/500 + 5253*x2**2*x6*x8/5000 - 10737*x2**2*x6*x9/2500 - 27*x2**2*x7*x8/250 - 1023*x2**2*x7*x9/500 - 6063*x2**2*x8**2/5000 + 6129*x2**2*x8*x9/2500 + 417*x2**2*x9**2/1250 - 528*x2*x3**3/3125 + 1584*x2*x3**2*x4/3125 + 6603*x2*x3**2*x5/10000 + 45687*x2*x3**2*x6/25000 + 6603*x2*x3**2*x7/10000 - 53289*x2*x3**2*x8/25000 + 384*x2*x3**2*x9/3125 - 1584*x2*x3*x4**2/3125 - 6603*x2*x3*x4*x5/5000 - 45687*x2*x3*x4*x6/12500 - 8631*x2*x3*x4*x7/10000 + 190281*x2*x3*x4*x8/50000 - 768*x2*x3*x4*x9/3125 + 27*x2*x3*x5**2/500 - 15621*x2*x3*x5*x6/10000 + 27*x2*x3*x5*x7/250 + 1083*x2*x3*x5*x8/2500 - 8631*x2*x3*x5*x9/10000 - 36651*x2*x3*x6**2/12500 - 5523*x2*x3*x6*x7/5000 + 233601*x2*x3*x6*x8/50000 - 49299*x2*x3*x6*x9/25000 + 27*x2*x3*x7**2/500 + 1083*x2*x3*x7*x8/2500 - 8631*x2*x3*x7*x9/10000 - 85743*x2*x3*x8**2/25000 + 111231*x2*x3*x8*x9/50000 + 816*x2*x3*x9**2/3125 + 528*x2*x4**3/3125 + 6603*x2*x4**2*x5/10000 + 45687*x2*x4**2*x6/25000 + 507*x2*x4**2*x7/2500 - 83703*x2*x4**2*x8/50000 + 384*x2*x4**2*x9/3125 - 27*x2*x4*x5**2/500 + 15621*x2*x4*x5*x6/10000 + 249*x2*x4*x5*x7/125 - 6333*x2*x4*x5*x8/2500 + 8631*x2*x4*x5*x9/10000 + 36651*x2*x4*x6**2/12500 + 48471*x2*x4*x6*x7/10000 - 210363*x2*x4*x6*x8/25000 + 49299*x2*x4*x6*x9/25000 + 1023*x2*x4*x7**2/500 - 18591*x2*x4*x7*x8/5000 - 69*x2*x4*x7*x9/10000 + 14421*x2*x4*x8**2/3125 - 67731*x2*x4*x8*x9/50000 - 816*x2*x4*x9**2/3125 - 1077*x2*x5**2*x6/500 + 27*x2*x5**2*x8/250 + 249*x2*x5**2*x9/250 - 16491*x2*x5*x6**2/5000 - 276*x2*x5*x6*x7/125 - 4581*x2*x5*x6*x8/5000 + 57171*x2*x5*x6*x9/10000 + 27*x2*x5*x7*x8/125 + 249*x2*x5*x7*x9/125 + 6063*x2*x5*x8**2/2500 - 18591*x2*x5*x8*x9/5000 + 507*x2*x5*x9**2/2500 + 31839*x2*x6**3/25000 + 4443*x2*x6**2*x7/10000 - 315423*x2*x6**2*x8/50000 + 145827*x2*x6**2*x9/25000 - 27*x2*x6*x7**2/500 - 5253*x2*x6*x7*x8/2500 + 48471*x2*x6*x7*x9/10000 + 59157*x2*x6*x8**2/6250 - 439551*x2*x6*x8*x9/50000 + 903*x2*x6*x9**2/6250 + 27*x2*x7**2*x8/250 + 249*x2*x7**2*x9/250 + 6063*x2*x7*x8**2/2500 - 18591*x2*x7*x8*x9/5000 + 507*x2*x7*x9**2/2500 - 48561*x2*x8**3/12500 + 80343*x2*x8**2*x9/25000 + 3993*x2*x8*x9**2/12500 - 672*x2*x9**3/3125 - 192*x3**4/15625 + 768*x3**3*x4/15625 + 528*x3**3*x5/3125 + 6048*x3**3*x6/15625 + 528*x3**3*x7/3125 - 10176*x3**3*x8/15625 + 768*x3**3*x9/15625 - 1152*x3**2*x4**2/15625 - 1584*x3**2*x4*x5/3125 - 18144*x3**2*x4*x6/15625 - 384*x3**2*x4*x7/3125 + 24528*x3**2*x4*x8/15625 - 2304*x3**2*x4*x9/15625 - 6603*x3**2*x5**2/20000 - 55287*x3**2*x5*x6/25000 - 6603*x3**2*x5*x7/10000 + 53289*x3**2*x5*x8/25000 - 1584*x3**2*x5*x9/3125 - 301011*x3**2*x6**2/125000 - 45687*x3**2*x6*x7/25000 + 364557*x3**2*x6*x8/62500 - 18144*x3**2*x6*x9/15625 - 6603*x3**2*x7**2/20000 + 53289*x3**2*x7*x8/25000 - 1584*x3**2*x7*x9/3125 - 428259*x3**2*x8**2/125000 + 24528*x3**2*x8*x9/15625 - 1152*x3**2*x9**2/15625 + 768*x3*x4**3/15625 + 1584*x3*x4**2*x5/3125 + 18144*x3*x4**2*x6/15625 - 816*x3*x4**2*x7/3125 - 18528*x3*x4**2*x8/15625 + 2304*x3*x4**2*x9/15625 + 6603*x3*x4*x5**2/10000 + 55287*x3*x4*x5*x6/12500 + 8631*x3*x4*x5*x7/10000 - 190281*x3*x4*x5*x8/50000 + 3168*x3*x4*x5*x9/3125 + 301011*x3*x4*x6**2/62500 + 49299*x3*x4*x6*x7/25000 - 1247853*x3*x4*x6*x8/125000 + 36288*x3*x4*x6*x9/15625 + 507*x3*x4*x7**2/2500 - 111231*x3*x4*x7*x8/50000 + 768*x3*x4*x7*x9/3125 + 658893*x3*x4*x8**2/125000 - 37056*x3*x4*x8*x9/15625 + 2304*x3*x4*x9**2/15625 - 9*x3*x5**3/500 + 5049*x3*x5**2*x6/5000 - 27*x3*x5**2*x7/500 - 1083*x3*x5**2*x8/5000 + 6603*x3*x5**2*x9/10000 + 115377*x3*x5*x6**2/25000 + 15621*x3*x5*x6*x7/10000 - 312651*x3*x5*x6*x8/50000 + 55287*x3*x5*x6*x9/12500 - 27*x3*x5*x7**2/500 - 1083*x3*x5*x7*x8/2500 + 6603*x3*x5*x7*x9/5000 + 85743*x3*x5*x8**2/25000 - 190281*x3*x5*x8*x9/50000 + 1584*x3*x5*x9**2/3125 + 222507*x3*x6**3/62500 + 36651*x3*x6**2*x7/12500 - 1207929*x3*x6**2*x8/125000 + 301011*x3*x6**2*x9/62500 + 5523*x3*x6*x7**2/10000 - 233601*x3*x6*x7*x8/50000 + 45687*x3*x6*x7*x9/12500 + 1516323*x3*x6*x8**2/125000 - 1247853*x3*x6*x8*x9/125000 + 18144*x3*x6*x9**2/15625 - 9*x3*x7**3/500 - 1083*x3*x7**2*x8/5000 + 6603*x3*x7**2*x9/10000 + 85743*x3*x7*x8**2/25000 - 190281*x3*x7*x8*x9/50000 + 1584*x3*x7*x9**2/3125 - 320271*x3*x8**3/62500 + 658893*x3*x8**2*x9/125000 - 18528*x3*x8*x9**2/15625 + 768*x3*x9**3/15625 - 192*x4**4/15625 - 528*x4**3*x5/3125 - 6048*x4**3*x6/15625 + 672*x4**3*x7/3125 + 4176*x4**3*x8/15625 - 768*x4**3*x9/15625 - 6603*x4**2*x5**2/20000 - 55287*x4**2*x5*x6/25000 - 507*x4**2*x5*x7/2500 + 83703*x4**2*x5*x8/50000 - 1584*x4**2*x5*x9/3125 - 301011*x4**2*x6**2/125000 - 903*x4**2*x6*x7/6250 + 518739*x4**2*x6*x8/125000 - 18144*x4**2*x6*x9/15625 + 417*x4**2*x7**2/1250 - 3993*x4**2*x7*x8/12500 + 816*x4**2*x7*x9/3125 - 819411*x4**2*x8**2/500000 + 12528*x4**2*x8*x9/15625 - 1152*x4**2*x9**2/15625 + 9*x4*x5**3/500 - 5049*x4*x5**2*x6/5000 - 249*x4*x5**2*x7/250 + 6333*x4*x5**2*x8/5000 - 6603*x4*x5**2*x9/10000 - 115377*x4*x5*x6**2/25000 - 57171*x4*x5*x6*x7/10000 + 520401*x4*x5*x6*x8/50000 - 55287*x4*x5*x6*x9/12500 - 1023*x4*x5*x7**2/500 + 18591*x4*x5*x7*x8/5000 - 8631*x4*x5*x7*x9/10000 - 14421*x4*x5*x8**2/3125 + 83703*x4*x5*x8*x9/25000 - 1584*x4*x5*x9**2/3125 - 222507*x4*x6**3/62500 - 145827*x4*x6**2*x7/25000 + 785277*x4*x6**2*x8/62500 - 301011*x4*x6**2*x9/62500 - 10737*x4*x6*x7**2/2500 + 439551*x4*x6*x7*x8/50000 - 49299*x4*x6*x7*x9/25000 - 3126771*x4*x6*x8**2/250000 + 518739*x4*x6*x8*x9/62500 - 18144*x4*x6*x9**2/15625 - 129*x4*x7**3/125 + 6129*x4*x7**2*x8/2500 - 507*x4*x7**2*x9/2500 - 80343*x4*x7*x8**2/25000 + 67731*x4*x7*x8*x9/50000 - 384*x4*x7*x9**2/3125 + 465417*x4*x8**3/125000 - 819411*x4*x8**2*x9/250000 + 12528*x4*x8*x9**2/15625 - 768*x4*x9**3/15625 + 267*x5**3*x6/250 - 9*x5**3*x8/250 + 9*x5**3*x9/500 + 18633*x5**2*x6**2/5000 + 1077*x5**2*x6*x7/500 - 84*x5**2*x6*x8/625 - 5049*x5**2*x6*x9/5000 - 27*x5**2*x7*x8/250 + 27*x5**2*x7*x9/500 - 6063*x5**2*x8**2/5000 + 6333*x5**2*x8*x9/5000 - 6603*x5**2*x9**2/20000 + 20343*x5*x6**3/12500 + 16491*x5*x6**2*x7/5000 + 148299*x5*x6**2*x8/25000 - 115377*x5*x6**2*x9/25000 + 138*x5*x6*x7**2/125 + 4581*x5*x6*x7*x8/5000 - 15621*x5*x6*x7*x9/10000 - 271653*x5*x6*x8**2/25000 + 520401*x5*x6*x8*x9/50000 - 55287*x5*x6*x9**2/25000 - 27*x5*x7**2*x8/250 + 27*x5*x7**2*x9/500 - 6063*x5*x7*x8**2/2500 + 6333*x5*x7*x8*x9/2500 - 6603*x5*x7*x9**2/10000 + 48561*x5*x8**3/12500 - 14421*x5*x8**2*x9/3125 + 83703*x5*x8*x9**2/50000 - 528*x5*x9**3/3125 - 190851*x6**4/125000 - 31839*x6**3*x7/25000 + 1049223*x6**3*x8/125000 - 222507*x6**3*x9/62500 - 4443*x6**2*x7**2/20000 + 315423*x6**2*x7*x8/50000 - 36651*x6**2*x7*x9/12500 - 7859331*x6**2*x8**2/500000 + 785277*x6**2*x8*x9/62500 - 301011*x6**2*x9**2/125000 + 9*x6*x7**3/500 + 5253*x6*x7**2*x8/5000 - 5523*x6*x7**2*x9/10000 - 59157*x6*x7*x8**2/6250 + 210363*x6*x7*x8*x9/25000 - 45687*x6*x7*x9**2/25000 + 1436637*x6*x8**3/125000 - 3126771*x6*x8**2*x9/250000 + 518739*x6*x8*x9**2/125000 - 6048*x6*x9**3/15625 - 9*x7**3*x8/250 + 9*x7**3*x9/500 - 6063*x7**2*x8**2/5000 + 6333*x7**2*x8*x9/5000 - 6603*x7**2*x9**2/20000 + 48561*x7*x8**3/12500 - 14421*x7*x8**2*x9/3125 + 83703*x7*x8*x9**2/50000 - 528*x7*x9**3/3125 - 354111*x8**4/125000 + 465417*x8**3*x9/125000 - 819411*x8**2*x9**2/500000 + 4176*x8*x9**3/15625 - 192*x9**4/15625, -502407*x0**2/20000 - 1423443*x0*x1**2/50000 + 118683*x0*x1*x10/3125 + 154623*x0*x1*x2/10000 + 2073771*x0*x1*x3/100000 - 2073771*x0*x1*x4/100000 - 154623*x0*x1*x5/10000 - 5166231*x0*x1*x6/100000 - 154623*x0*x1*x7/10000 + 1423443*x0*x1*x8/25000 - 2073771*x0*x1*x9/100000 - 761547*x0*x10**2/50000 - 61743*x0*x10*x2/20000 - 1214379*x0*x10*x3/50000 + 1214379*x0*x10*x4/50000 + 61743*x0*x10*x5/20000 + 761547*x0*x10*x6/25000 + 61743*x0*x10*x7/20000 - 5166231*x0*x10*x8/100000 + 1214379*x0*x10*x9/50000 + 387*x0*x2**2/250 - 185583*x0*x2*x3/20000 + 185583*x0*x2*x4/20000 - 387*x0*x2*x5/125 + 61743*x0*x2*x6/20000 - 387*x0*x2*x7/125 - 154623*x0*x2*x8/10000 - 22023*x0*x2*x9/5000 - 8952*x0*x3**2/3125 + 17904*x0*x3*x4/3125 + 185583*x0*x3*x5/20000 + 1214379*x0*x3*x6/50000 + 185583*x0*x3*x7/20000 - 1721073*x0*x3*x8/50000 + 17904*x0*x3*x9/3125 - 8952*x0*x4**2/3125 - 185583*x0*x4*x5/20000 - 1214379*x0*x4*x6/50000 + 22023*x0*x4*x7/5000 + 2073771*x0*x4*x8/100000 - 17904*x0*x4*x9/3125 + 387*x0*x5**2/250 - 167709*x0*x5*x6/10000 + 387*x0*x5*x7/125 + 154623*x0*x5*x8/10000 - 185583*x0*x5*x9/20000 - 761547*x0*x6**2/50000 - 61743*x0*x6*x7/20000 + 5166231*x0*x6*x8/100000 - 1214379*x0*x6*x9/50000 + 387*x0*x7**2/250 + 154623*x0*x7*x8/10000 - 185583*x0*x7*x9/20000 - 1423443*x0*x8**2/50000 + 2073771*x0*x8*x9/100000 - 8952*x0*x9**2/3125 - 763911*x1**4/125000 + 287289*x1**3*x10/15625 + 134841*x1**3*x2/12500 + 853617*x1**3*x3/125000 - 853617*x1**3*x4/125000 - 134841*x1**3*x5/12500 - 3550437*x1**3*x6/125000 - 134841*x1**3*x7/12500 + 763911*x1**3*x8/31250 - 853617*x1**3*x9/125000 - 1554057*x1**2*x10**2/62500 - 631893*x1**2*x10*x2/25000 - 1246899*x1**2*x10*x3/62500 + 1246899*x1**2*x10*x4/62500 + 631893*x1**2*x10*x5/25000 + 1101591*x1**2*x10*x6/15625 + 631893*x1**2*x10*x7/25000 - 8147061*x1**2*x10*x8/125000 + 1246899*x1**2*x10*x9/62500 - 28983*x1**2*x2**2/5000 - 32451*x1**2*x2*x3/3125 + 32451*x1**2*x2*x4/3125 + 28983*x1**2*x2*x5/2500 + 209817*x1**2*x2*x6/6250 + 28983*x1**2*x2*x7/2500 - 404523*x1**2*x2*x8/12500 + 9183*x1**2*x2*x9/25000 - 1262811*x1**2*x3**2/500000 + 1262811*x1**2*x3*x4/250000 + 32451*x1**2*x3*x5/3125 + 6454971*x1**2*x3*x6/250000 + 32451*x1**2*x3*x7/3125 - 476622*x1**2*x3*x8/15625 + 1262811*x1**2*x3*x9/250000 - 1262811*x1**2*x4**2/500000 - 32451*x1**2*x4*x5/3125 - 6454971*x1**2*x4*x6/250000 - 9183*x1**2*x4*x7/25000 + 2560851*x1**2*x4*x8/125000 - 1262811*x1**2*x4*x9/250000 - 28983*x1**2*x5**2/5000 - 1089693*x1**2*x5*x6/25000 - 28983*x1**2*x5*x7/2500 + 404523*x1**2*x5*x8/12500 - 32451*x1**2*x5*x9/3125 - 23240331*x1**2*x6**2/500000 - 209817*x1**2*x6*x7/6250 + 10651311*x1**2*x6*x8/125000 - 6454971*x1**2*x6*x9/250000 - 28983*x1**2*x7**2/5000 + 404523*x1**2*x7*x8/12500 - 32451*x1**2*x7*x9/3125 - 2291733*x1**2*x8**2/62500 + 2560851*x1**2*x8*x9/125000 - 1262811*x1**2*x9**2/500000 + 306081*x1*x10**3/15625 + 293997*x1*x10**2*x2/12500 + 2936379*x1*x10**2*x3/125000 - 2936379*x1*x10**2*x4/125000 - 293997*x1*x10**2*x5/12500 - 8816319*x1*x10**2*x6/125000 - 293997*x1*x10**2*x7/12500 + 1101591*x1*x10**2*x8/15625 - 2936379*x1*x10**2*x9/125000 + 43023*x1*x10*x2**2/5000 + 1040931*x1*x10*x2*x3/50000 - 1040931*x1*x10*x2*x4/50000 - 43023*x1*x10*x2*x5/2500 - 2761851*x1*x10*x2*x6/50000 - 43023*x1*x10*x2*x7/2500 + 1471161*x1*x10*x2*x8/25000 - 2331*x1*x10*x2*x9/50000 + 779739*x1*x10*x3**2/125000 - 779739*x1*x10*x3*x4/62500 - 1040931*x1*x10*x3*x5/50000 - 6764133*x1*x10*x3*x6/125000 - 1040931*x1*x10*x3*x7/50000 + 16635567*x1*x10*x3*x8/250000 - 779739*x1*x10*x3*x9/62500 + 779739*x1*x10*x4**2/125000 + 1040931*x1*x10*x4*x5/50000 + 6764133*x1*x10*x4*x6/125000 + 2331*x1*x10*x4*x7/50000 - 11442567*x1*x10*x4*x8/250000 + 779739*x1*x10*x4*x9/62500 + 43023*x1*x10*x5**2/5000 + 3800451*x1*x10*x5*x6/50000 + 43023*x1*x10*x5*x7/2500 - 1471161*x1*x10*x5*x8/25000 + 1040931*x1*x10*x5*x9/50000 + 5143347*x1*x10*x6**2/62500 + 2761851*x1*x10*x6*x7/50000 - 40865787*x1*x10*x6*x8/250000 + 6764133*x1*x10*x6*x9/125000 + 43023*x1*x10*x7**2/5000 - 1471161*x1*x10*x7*x8/25000 + 1040931*x1*x10*x7*x9/50000 + 4699593*x1*x10*x8**2/62500 - 11442567*x1*x10*x8*x9/250000 + 779739*x1*x10*x9**2/125000 + 231*x1*x2**3/250 + 22053*x1*x2**2*x3/5000 - 22053*x1*x2**2*x4/5000 - 693*x1*x2**2*x5/250 - 49773*x1*x2**2*x6/5000 - 693*x1*x2**2*x7/250 + 28983*x1*x2**2*x8/2500 + 9711*x1*x2**2*x9/2500 + 149343*x1*x2*x3**2/50000 - 149343*x1*x2*x3*x4/25000 - 22053*x1*x2*x3*x5/2500 - 590403*x1*x2*x3*x6/25000 - 22053*x1*x2*x3*x7/2500 + 726591*x1*x2*x3*x8/25000 - 5211*x1*x2*x3*x9/50000 + 149343*x1*x2*x4**2/50000 + 22053*x1*x2*x4*x5/2500 + 590403*x1*x2*x4*x6/25000 + 2631*x1*x2*x4*x7/5000 - 64902*x1*x2*x4*x8/3125 + 5211*x1*x2*x4*x9/50000 + 693*x1*x2*x5**2/250 + 141021*x1*x2*x5*x6/5000 + 693*x1*x2*x5*x7/125 - 28983*x1*x2*x5*x8/1250 + 2631*x1*x2*x5*x9/5000 + 1585863*x1*x2*x6**2/50000 + 49773*x1*x2*x6*x7/2500 - 209817*x1*x2*x6*x8/3125 + 57831*x1*x2*x6*x9/50000 + 693*x1*x2*x7**2/250 - 28983*x1*x2*x7*x8/1250 + 2631*x1*x2*x7*x9/5000 + 404523*x1*x2*x8**2/12500 - 9183*x1*x2*x8*x9/12500 - 36033*x1*x2*x9**2/12500 + 5376*x1*x3**3/15625 - 16128*x1*x3**2*x4/15625 - 149343*x1*x3**2*x5/50000 - 875739*x1*x3**2*x6/125000 - 149343*x1*x3**2*x7/50000 + 1365093*x1*x3**2*x8/125000 - 16128*x1*x3**2*x9/15625 + 16128*x1*x3*x4**2/15625 + 149343*x1*x3*x4*x5/25000 + 875739*x1*x3*x4*x6/62500 + 5211*x1*x3*x4*x7/50000 - 3992997*x1*x3*x4*x8/250000 + 32256*x1*x3*x4*x9/15625 + 22053*x1*x3*x5**2/5000 + 1474281*x1*x3*x5*x6/50000 + 22053*x1*x3*x5*x7/2500 - 726591*x1*x3*x5*x8/25000 + 149343*x1*x3*x5*x9/25000 + 1913877*x1*x3*x6**2/62500 + 590403*x1*x3*x6*x7/25000 - 18524817*x1*x3*x6*x8/250000 + 875739*x1*x3*x6*x9/62500 + 22053*x1*x3*x7**2/5000 - 726591*x1*x3*x7*x8/25000 + 149343*x1*x3*x7*x9/25000 + 5065101*x1*x3*x8**2/125000 - 3992997*x1*x3*x8*x9/250000 + 16128*x1*x3*x9**2/15625 - 5376*x1*x4**3/15625 - 149343*x1*x4**2*x5/50000 - 875739*x1*x4**2*x6/125000 + 36033*x1*x4**2*x7/12500 + 1262811*x1*x4**2*x8/250000 - 16128*x1*x4**2*x9/15625 - 22053*x1*x4*x5**2/5000 - 1474281*x1*x4*x5*x6/50000 - 2631*x1*x4*x5*x7/5000 + 64902*x1*x4*x5*x8/3125 - 149343*x1*x4*x5*x9/25000 - 1913877*x1*x4*x6**2/62500 - 57831*x1*x4*x6*x7/50000 + 6454971*x1*x4*x6*x8/125000 - 875739*x1*x4*x6*x9/62500 + 9711*x1*x4*x7**2/2500 + 9183*x1*x4*x7*x8/12500 - 5211*x1*x4*x7*x9/50000 - 2560851*x1*x4*x8**2/125000 + 1262811*x1*x4*x8*x9/125000 - 16128*x1*x4*x9**2/15625 - 231*x1*x5**3/250 - 11406*x1*x5**2*x6/625 - 693*x1*x5**2*x7/250 + 28983*x1*x5**2*x8/2500 - 22053*x1*x5**2*x9/5000 - 1354419*x1*x5*x6**2/25000 - 141021*x1*x5*x6*x7/5000 + 1089693*x1*x5*x6*x8/12500 - 1474281*x1*x5*x6*x9/50000 - 693*x1*x5*x7**2/250 + 28983*x1*x5*x7*x8/1250 - 22053*x1*x5*x7*x9/2500 - 404523*x1*x5*x8**2/12500 + 64902*x1*x5*x8*x9/3125 - 149343*x1*x5*x9**2/50000 - 3919023*x1*x6**3/125000 - 1585863*x1*x6**2*x7/50000 + 23240331*x1*x6**2*x8/250000 - 1913877*x1*x6**2*x9/62500 - 49773*x1*x6*x7**2/5000 + 209817*x1*x6*x7*x8/3125 - 590403*x1*x6*x7*x9/25000 - 10651311*x1*x6*x8**2/125000 + 6454971*x1*x6*x8*x9/125000 - 875739*x1*x6*x9**2/125000 - 231*x1*x7**3/250 + 28983*x1*x7**2*x8/2500 - 22053*x1*x7**2*x9/5000 - 404523*x1*x7*x8**2/12500 + 64902*x1*x7*x8*x9/3125 - 149343*x1*x7*x9**2/50000 + 763911*x1*x8**3/31250 - 2560851*x1*x8**2*x9/125000 + 1262811*x1*x8*x9**2/250000 - 5376*x1*x9**3/15625 - 903051*x10**4/125000 - 220359*x10**3*x2/25000 - 704307*x10**3*x3/62500 + 704307*x10**3*x4/62500 + 220359*x10**3*x5/25000 + 903051*x10**3*x6/31250 + 220359*x10**3*x7/25000 - 3919023*x10**3*x8/125000 + 704307*x10**3*x9/62500 - 70563*x10**2*x2**2/20000 - 154131*x10**2*x2*x3/12500 + 154131*x10**2*x2*x4/12500 + 70563*x10**2*x2*x5/10000 + 661077*x10**2*x2*x6/25000 + 70563*x10**2*x2*x7/10000 - 1585863*x10**2*x2*x8/50000 + 14187*x10**2*x2*x9/25000 - 571611*x10**2*x3**2/125000 + 571611*x10**2*x3*x4/62500 + 154131*x10**2*x3*x5/12500 + 2112921*x10**2*x3*x6/62500 + 154131*x10**2*x3*x7/12500 - 5298129*x10**2*x3*x8/125000 + 571611*x10**2*x3*x9/62500 - 571611*x10**2*x4**2/125000 - 154131*x10**2*x4*x5/12500 - 2112921*x10**2*x4*x6/62500 - 14187*x10**2*x4*x7/25000 + 1913877*x10**2*x4*x8/62500 - 571611*x10**2*x4*x9/62500 - 70563*x10**2*x5**2/20000 - 119394*x10**2*x5*x6/3125 - 70563*x10**2*x5*x7/10000 + 1585863*x10**2*x5*x8/50000 - 154131*x10**2*x5*x9/12500 - 2709153*x10**2*x6**2/62500 - 661077*x10**2*x6*x7/25000 + 11757069*x10**2*x6*x8/125000 - 2112921*x10**2*x6*x9/62500 - 70563*x10**2*x7**2/20000 + 1585863*x10**2*x7*x8/50000 - 154131*x10**2*x7*x9/12500 - 23240331*x10**2*x8**2/500000 + 1913877*x10**2*x8*x9/62500 - 571611*x10**2*x9**2/125000 - 231*x10*x2**3/500 - 42843*x10*x2**2*x3/10000 + 42843*x10*x2**2*x4/10000 + 693*x10*x2**2*x5/500 + 70563*x10*x2**2*x6/10000 + 693*x10*x2**2*x7/500 - 49773*x10*x2**2*x8/5000 - 9783*x10*x2**2*x9/2500 - 94047*x10*x2*x3**2/25000 + 94047*x10*x2*x3*x4/12500 + 42843*x10*x2*x3*x5/5000 + 154131*x10*x2*x3*x6/6250 + 42843*x10*x2*x3*x7/5000 - 1590681*x10*x2*x3*x8/50000 + 9819*x10*x2*x3*x9/25000 - 94047*x10*x2*x4**2/25000 - 42843*x10*x2*x4*x5/5000 - 154131*x10*x2*x4*x6/6250 - 3711*x10*x2*x4*x7/10000 + 590403*x10*x2*x4*x8/25000 - 9819*x10*x2*x4*x9/25000 - 693*x10*x2*x5**2/500 - 223101*x10*x2*x5*x6/10000 - 693*x10*x2*x5*x7/250 + 49773*x10*x2*x5*x8/2500 - 3711*x10*x2*x5*x9/10000 - 661077*x10*x2*x6**2/25000 - 70563*x10*x2*x6*x7/5000 + 1585863*x10*x2*x6*x8/25000 - 14187*x10*x2*x6*x9/12500 - 693*x10*x2*x7**2/500 + 49773*x10*x2*x7*x8/2500 - 3711*x10*x2*x7*x9/10000 - 209817*x10*x2*x8**2/6250 + 57831*x10*x2*x8*x9/50000 + 21057*x10*x2*x9**2/6250 - 8448*x10*x3**3/15625 + 25344*x10*x3**2*x4/15625 + 94047*x10*x3**2*x5/25000 + 571611*x10*x3**2*x6/62500 + 94047*x10*x3**2*x7/25000 - 883557*x10*x3**2*x8/62500 + 25344*x10*x3**2*x9/15625 - 25344*x10*x3*x4**2/15625 - 94047*x10*x3*x4*x5/12500 - 571611*x10*x3*x4*x6/31250 - 9819*x10*x3*x4*x7/25000 + 2642853*x10*x3*x4*x8/125000 - 50688*x10*x3*x4*x9/15625 - 42843*x10*x3*x5**2/10000 - 794799*x10*x3*x5*x6/25000 - 42843*x10*x3*x5*x7/5000 + 1590681*x10*x3*x5*x8/50000 - 94047*x10*x3*x5*x9/12500 - 2112921*x10*x3*x6**2/62500 - 154131*x10*x3*x6*x7/6250 + 5298129*x10*x3*x6*x8/62500 - 571611*x10*x3*x6*x9/31250 - 42843*x10*x3*x7**2/10000 + 1590681*x10*x3*x7*x8/50000 - 94047*x10*x3*x7*x9/12500 - 6034923*x10*x3*x8**2/125000 + 2642853*x10*x3*x8*x9/125000 - 25344*x10*x3*x9**2/15625 + 8448*x10*x4**3/15625 + 94047*x10*x4**2*x5/25000 + 571611*x10*x4**2*x6/62500 - 21057*x10*x4**2*x7/6250 - 875739*x10*x4**2*x8/125000 + 25344*x10*x4**2*x9/15625 + 42843*x10*x4*x5**2/10000 + 794799*x10*x4*x5*x6/25000 + 3711*x10*x4*x5*x7/10000 - 590403*x10*x4*x5*x8/25000 + 94047*x10*x4*x5*x9/12500 + 2112921*x10*x4*x6**2/62500 + 14187*x10*x4*x6*x7/12500 - 1913877*x10*x4*x6*x8/31250 + 571611*x10*x4*x6*x9/31250 - 9783*x10*x4*x7**2/2500 - 57831*x10*x4*x7*x8/50000 + 9819*x10*x4*x7*x9/25000 + 6454971*x10*x4*x8**2/250000 - 875739*x10*x4*x8*x9/62500 + 25344*x10*x4*x9**2/15625 + 231*x10*x5**3/500 + 76269*x10*x5**2*x6/5000 + 693*x10*x5**2*x7/500 - 49773*x10*x5**2*x8/5000 + 42843*x10*x5**2*x9/10000 + 1249227*x10*x5*x6**2/25000 + 223101*x10*x5*x6*x7/10000 - 4294701*x10*x5*x6*x8/50000 + 794799*x10*x5*x6*x9/25000 + 693*x10*x5*x7**2/500 - 49773*x10*x5*x7*x8/2500 + 42843*x10*x5*x7*x9/5000 + 209817*x10*x5*x8**2/6250 - 590403*x10*x5*x8*x9/25000 + 94047*x10*x5*x9**2/25000 + 903051*x10*x6**3/31250 + 661077*x10*x6**2*x7/25000 - 11757069*x10*x6**2*x8/125000 + 2112921*x10*x6**2*x9/62500 + 70563*x10*x6*x7**2/10000 - 1585863*x10*x6*x7*x8/25000 + 154131*x10*x6*x7*x9/6250 + 23240331*x10*x6*x8**2/250000 - 1913877*x10*x6*x8*x9/31250 + 571611*x10*x6*x9**2/62500 + 231*x10*x7**3/500 - 49773*x10*x7**2*x8/5000 + 42843*x10*x7**2*x9/10000 + 209817*x10*x7*x8**2/6250 - 590403*x10*x7*x8*x9/25000 + 94047*x10*x7*x9**2/25000 - 3550437*x10*x8**3/125000 + 6454971*x10*x8**2*x9/250000 - 875739*x10*x8*x9**2/125000 + 8448*x10*x9**3/15625 - 231*x2**3*x3/500 + 231*x2**3*x4/500 + 231*x2**3*x6/500 - 231*x2**3*x8/250 - 111*x2**3*x9/125 - 15123*x2**2*x3**2/20000 + 15123*x2**2*x3*x4/10000 + 693*x2**2*x3*x5/500 + 42843*x2**2*x3*x6/10000 + 693*x2**2*x3*x7/500 - 28803*x2**2*x3*x8/5000 - 3213*x2**2*x3*x9/2500 - 15123*x2**2*x4**2/20000 - 693*x2**2*x4*x5/500 - 42843*x2**2*x4*x6/10000 - 9*x2**2*x4*x7/250 + 22053*x2**2*x4*x8/5000 + 3213*x2**2*x4*x9/2500 - 342*x2**2*x5*x6/125 + 693*x2**2*x5*x8/250 + 657*x2**2*x5*x9/500 - 70563*x2**2*x6**2/20000 - 693*x2**2*x6*x7/500 + 49773*x2**2*x6*x8/5000 + 9783*x2**2*x6*x9/2500 + 693*x2**2*x7*x8/250 + 657*x2**2*x7*x9/500 - 28983*x2**2*x8**2/5000 - 9711*x2**2*x8*x9/2500 + 1497*x2**2*x9**2/1250 - 768*x2*x3**3/3125 + 2304*x2*x3**2*x4/3125 + 15123*x2*x3**2*x5/10000 + 94047*x2*x3**2*x6/25000 + 15123*x2*x3**2*x7/10000 - 144609*x2*x3**2*x8/25000 - 96*x2*x3**2*x9/3125 - 2304*x2*x3*x4**2/3125 - 15123*x2*x3*x4*x5/5000 - 94047*x2*x3*x4*x6/12500 - 2271*x2*x3*x4*x7/10000 + 438561*x2*x3*x4*x8/50000 + 192*x2*x3*x4*x9/3125 - 693*x2*x3*x5**2/500 - 113661*x2*x3*x5*x6/10000 - 693*x2*x3*x5*x7/250 + 28803*x2*x3*x5*x8/2500 - 2271*x2*x3*x5*x9/10000 - 154131*x2*x3*x6**2/12500 - 42843*x2*x3*x6*x7/5000 + 1590681*x2*x3*x6*x8/50000 - 9819*x2*x3*x6*x9/25000 - 693*x2*x3*x7**2/500 + 28803*x2*x3*x7*x8/2500 - 2271*x2*x3*x7*x9/10000 - 466983*x2*x3*x8**2/25000 + 60711*x2*x3*x8*x9/50000 + 2496*x2*x3*x9**2/3125 + 768*x2*x4**3/3125 + 15123*x2*x4**2*x5/10000 + 94047*x2*x4**2*x6/25000 - 3213*x2*x4**2*x7/2500 - 149343*x2*x4**2*x8/50000 - 96*x2*x4**2*x9/3125 + 693*x2*x4*x5**2/500 + 113661*x2*x4*x5*x6/10000 + 9*x2*x4*x5*x7/125 - 22053*x2*x4*x5*x8/2500 + 2271*x2*x4*x5*x9/10000 + 154131*x2*x4*x6**2/12500 + 3711*x2*x4*x6*x7/10000 - 590403*x2*x4*x6*x8/25000 + 9819*x2*x4*x6*x9/25000 - 657*x2*x4*x7**2/500 - 2631*x2*x4*x7*x8/5000 - 8829*x2*x4*x7*x9/10000 + 32451*x2*x4*x8**2/3125 - 5211*x2*x4*x8*x9/50000 - 2496*x2*x4*x9**2/3125 + 2043*x2*x5**2*x6/500 - 693*x2*x5**2*x8/250 + 9*x2*x5**2*x9/250 + 76269*x2*x5*x6**2/5000 + 684*x2*x5*x6*x7/125 - 141021*x2*x5*x6*x8/5000 + 14811*x2*x5*x6*x9/10000 - 693*x2*x5*x7*x8/125 + 9*x2*x5*x7*x9/125 + 28983*x2*x5*x8**2/2500 - 2631*x2*x5*x8*x9/5000 - 3213*x2*x5*x9**2/2500 + 220359*x2*x6**3/25000 + 70563*x2*x6**2*x7/10000 - 1585863*x2*x6**2*x8/50000 + 14187*x2*x6**2*x9/25000 + 693*x2*x6*x7**2/500 - 49773*x2*x6*x7*x8/2500 + 3711*x2*x6*x7*x9/10000 + 209817*x2*x6*x8**2/6250 - 57831*x2*x6*x8*x9/50000 - 21057*x2*x6*x9**2/6250 - 693*x2*x7**2*x8/250 + 9*x2*x7**2*x9/250 + 28983*x2*x7*x8**2/2500 - 2631*x2*x7*x8*x9/5000 - 3213*x2*x7*x9**2/2500 - 134841*x2*x8**3/12500 + 9183*x2*x8**2*x9/25000 + 36033*x2*x8*x9**2/12500 - 1632*x2*x9**3/3125 - 192*x3**4/15625 + 768*x3**3*x4/15625 + 768*x3**3*x5/3125 + 8448*x3**3*x6/15625 + 768*x3**3*x7/3125 - 17376*x3**3*x8/15625 + 768*x3**3*x9/15625 - 1152*x3**2*x4**2/15625 - 2304*x3**2*x4*x5/3125 - 25344*x3**2*x4*x6/15625 + 96*x3**2*x4*x7/3125 + 40128*x3**2*x4*x8/15625 - 2304*x3**2*x4*x9/15625 - 15123*x3**2*x5**2/20000 - 113247*x3**2*x5*x6/25000 - 15123*x3**2*x5*x7/10000 + 144609*x3**2*x5*x8/25000 - 2304*x3**2*x5*x9/3125 - 571611*x3**2*x6**2/125000 - 94047*x3**2*x6*x7/25000 + 883557*x3**2*x6*x8/62500 - 25344*x3**2*x6*x9/15625 - 15123*x3**2*x7**2/20000 + 144609*x3**2*x7*x8/25000 - 2304*x3**2*x7*x9/3125 - 1154859*x3**2*x8**2/125000 + 40128*x3**2*x8*x9/15625 - 1152*x3**2*x9**2/15625 + 768*x3*x4**3/15625 + 2304*x3*x4**2*x5/3125 + 25344*x3*x4**2*x6/15625 - 2496*x3*x4**2*x7/3125 - 28128*x3*x4**2*x8/15625 + 2304*x3*x4**2*x9/15625 + 15123*x3*x4*x5**2/10000 + 113247*x3*x4*x5*x6/12500 + 2271*x3*x4*x5*x7/10000 - 438561*x3*x4*x5*x8/50000 + 4608*x3*x4*x5*x9/3125 + 571611*x3*x4*x6**2/62500 + 9819*x3*x4*x6*x7/25000 - 2642853*x3*x4*x6*x8/125000 + 50688*x3*x4*x6*x9/15625 - 3213*x3*x4*x7**2/2500 - 60711*x3*x4*x7*x8/50000 - 192*x3*x4*x7*x9/3125 + 1365093*x3*x4*x8**2/125000 - 56256*x3*x4*x8*x9/15625 + 2304*x3*x4*x9**2/15625 + 231*x3*x5**3/500 + 35409*x3*x5**2*x6/5000 + 693*x3*x5**2*x7/500 - 28803*x3*x5**2*x8/5000 + 15123*x3*x5**2*x9/10000 + 486537*x3*x5*x6**2/25000 + 113661*x3*x5*x6*x7/10000 - 1968531*x3*x5*x6*x8/50000 + 113247*x3*x5*x6*x9/12500 + 693*x3*x5*x7**2/500 - 28803*x3*x5*x7*x8/2500 + 15123*x3*x5*x7*x9/5000 + 466983*x3*x5*x8**2/25000 - 438561*x3*x5*x8*x9/50000 + 2304*x3*x5*x9**2/3125 + 704307*x3*x6**3/62500 + 154131*x3*x6**2*x7/12500 - 5298129*x3*x6**2*x8/125000 + 571611*x3*x6**2*x9/62500 + 42843*x3*x6*x7**2/10000 - 1590681*x3*x6*x7*x8/50000 + 94047*x3*x6*x7*x9/12500 + 6034923*x3*x6*x8**2/125000 - 2642853*x3*x6*x8*x9/125000 + 25344*x3*x6*x9**2/15625 + 231*x3*x7**3/500 - 28803*x3*x7**2*x8/5000 + 15123*x3*x7**2*x9/10000 + 466983*x3*x7*x8**2/25000 - 438561*x3*x7*x8*x9/50000 + 2304*x3*x7*x9**2/3125 - 1052871*x3*x8**3/62500 + 1365093*x3*x8**2*x9/125000 - 28128*x3*x8*x9**2/15625 + 768*x3*x9**3/15625 - 192*x4**4/15625 - 768*x4**3*x5/3125 - 8448*x4**3*x6/15625 + 1632*x4**3*x7/3125 + 5376*x4**3*x8/15625 - 768*x4**3*x9/15625 - 15123*x4**2*x5**2/20000 - 113247*x4**2*x5*x6/25000 + 3213*x4**2*x5*x7/2500 + 149343*x4**2*x5*x8/50000 - 2304*x4**2*x5*x9/3125 - 571611*x4**2*x6**2/125000 + 21057*x4**2*x6*x7/6250 + 875739*x4**2*x6*x8/125000 - 25344*x4**2*x6*x9/15625 + 1497*x4**2*x7**2/1250 - 36033*x4**2*x7*x8/12500 + 2496*x4**2*x7*x9/3125 - 1262811*x4**2*x8**2/500000 + 16128*x4**2*x8*x9/15625 - 1152*x4**2*x9**2/15625 - 231*x4*x5**3/500 - 35409*x4*x5**2*x6/5000 - 9*x4*x5**2*x7/250 + 22053*x4*x5**2*x8/5000 - 15123*x4*x5**2*x9/10000 - 486537*x4*x5*x6**2/25000 - 14811*x4*x5*x6*x7/10000 + 1474281*x4*x5*x6*x8/50000 - 113247*x4*x5*x6*x9/12500 + 657*x4*x5*x7**2/500 + 2631*x4*x5*x7*x8/5000 - 2271*x4*x5*x7*x9/10000 - 32451*x4*x5*x8**2/3125 + 149343*x4*x5*x8*x9/25000 - 2304*x4*x5*x9**2/3125 - 704307*x4*x6**3/62500 - 14187*x4*x6**2*x7/25000 + 1913877*x4*x6**2*x8/62500 - 571611*x4*x6**2*x9/62500 + 9783*x4*x6*x7**2/2500 + 57831*x4*x6*x7*x8/50000 - 9819*x4*x6*x7*x9/25000 - 6454971*x4*x6*x8**2/250000 + 875739*x4*x6*x8*x9/62500 - 25344*x4*x6*x9**2/15625 + 111*x4*x7**3/125 - 9711*x4*x7**2*x8/2500 + 3213*x4*x7**2*x9/2500 - 9183*x4*x7*x8**2/25000 + 5211*x4*x7*x8*x9/50000 + 96*x4*x7*x9**2/3125 + 853617*x4*x8**3/125000 - 1262811*x4*x8**2*x9/250000 + 16128*x4*x8*x9**2/15625 - 768*x4*x9**3/15625 - 453*x5**3*x6/250 + 231*x5**3*x8/250 - 231*x5**3*x9/500 - 62847*x5**2*x6**2/5000 - 2043*x5**2*x6*x7/500 + 11406*x5**2*x6*x8/625 - 35409*x5**2*x6*x9/5000 + 693*x5**2*x7*x8/250 - 693*x5**2*x7*x9/500 - 28983*x5**2*x8**2/5000 + 22053*x5**2*x8*x9/5000 - 15123*x5**2*x9**2/20000 - 257217*x5*x6**3/12500 - 76269*x5*x6**2*x7/5000 + 1354419*x5*x6**2*x8/25000 - 486537*x5*x6**2*x9/25000 - 342*x5*x6*x7**2/125 + 141021*x5*x6*x7*x8/5000 - 113661*x5*x6*x7*x9/10000 - 1089693*x5*x6*x8**2/25000 + 1474281*x5*x6*x8*x9/50000 - 113247*x5*x6*x9**2/25000 + 693*x5*x7**2*x8/250 - 693*x5*x7**2*x9/500 - 28983*x5*x7*x8**2/2500 + 22053*x5*x7*x8*x9/2500 - 15123*x5*x7*x9**2/10000 + 134841*x5*x8**3/12500 - 32451*x5*x8**2*x9/3125 + 149343*x5*x8*x9**2/50000 - 768*x5*x9**3/3125 - 903051*x6**4/125000 - 220359*x6**3*x7/25000 + 3919023*x6**3*x8/125000 - 704307*x6**3*x9/62500 - 70563*x6**2*x7**2/20000 + 1585863*x6**2*x7*x8/50000 - 154131*x6**2*x7*x9/12500 - 23240331*x6**2*x8**2/500000 + 1913877*x6**2*x8*x9/62500 - 571611*x6**2*x9**2/125000 - 231*x6*x7**3/500 + 49773*x6*x7**2*x8/5000 - 42843*x6*x7**2*x9/10000 - 209817*x6*x7*x8**2/6250 + 590403*x6*x7*x8*x9/25000 - 94047*x6*x7*x9**2/25000 + 3550437*x6*x8**3/125000 - 6454971*x6*x8**2*x9/250000 + 875739*x6*x8*x9**2/125000 - 8448*x6*x9**3/15625 + 231*x7**3*x8/250 - 231*x7**3*x9/500 - 28983*x7**2*x8**2/5000 + 22053*x7**2*x8*x9/5000 - 15123*x7**2*x9**2/20000 + 134841*x7*x8**3/12500 - 32451*x7*x8**2*x9/3125 + 149343*x7*x8*x9**2/50000 - 768*x7*x9**3/3125 - 763911*x8**4/125000 + 853617*x8**3*x9/125000 - 1262811*x8**2*x9**2/500000 + 5376*x8*x9**3/15625 - 192*x9**4/15625]
Delta3rank=2

==> anc/current_revision/singular_lifting.radial.20.txt <==
g=Matrix([[14*s0*s3/15 - 3*s1*s2/2 - 64*s3**3/15, -26*s1*s3/15, -26*s2*s3/15, -3*s0/10], [-26*s1*s3/15, 0, -s0/2 - 16*s3**2/9, -9*s1/40], [-26*s2*s3/15, -s0/2 - 16*s3**2/9, 0, -9*s2/40], [-3*s0/10, -9*s1/40, -9*s2/40, -3*s3/20]])
h=Matrix([[-52*s3/15], [0], [0], [-81/20]])
Delta=[-8*x0/5 - 21*x3**2/10]
Delta2=[234*x0*x3/25 + 40*x1*x2/3 + 819*x3**3/200]
Delta3=[9824*x0**2/125 - 4212*x0*x3**2/125 - 96*x1*x2*x3 - 7371*x3**4/1000]
Delta3rank=1

==> anc/evii/cubic_norms.json <==
{
  "1": [
    {
      "coefficient": "1",
      "root_indices": [
        7,
        52,
        69
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        7,
        56,
        68
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        7,
        59,
        67
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        7,
        62,
        66
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        7,
        64,
        65
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        14,
        48,
        69
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        14,
        53,
        68
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        14,
        57,
        67
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        14,
        60,
        66
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        14,
        63,
        64
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        20,
        43,
        69
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        20,
        49,
        68
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        20,
        54,
        67
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        20,
        60,
        65
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        20,
        62,
        63
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        26,
        38,
        69
      ],
      "roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        26,
        45,
        68
      ],
      "roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        26,
        54,
        66
      ],
      "roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        26,
        57,
        65
      ],
      "roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        26,
        59,
        63
      ],
      "roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        32,
        33,
        69
      ],
      "roots": [
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        32,
        45,
        67
      ],
      "roots": [
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        32,
        49,
        66
      ],
      "roots": [
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        32,
        53,
        65
      ],
      "roots": [
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        32,
        56,
        63
      ],
      "roots": [
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        33,
        40,
        68
      ],
      "roots": [
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        33,
        54,
        64
      ],
      "roots": [
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        33,
        57,
        62
      ],
      "roots": [
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        33,
        59,
        60
      ],
      "roots": [
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        38,
        40,
        67
      ],
      "roots": [
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        38,
        49,
        64
      ],
      "roots": [
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        38,
        53,
        62
      ],
      "roots": [
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        38,
        56,
        60
      ],
      "roots": [
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        40,
        43,
        66
      ],
      "roots": [
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        40,
        48,
        65
      ],
      "roots": [
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        40,
        52,
        63
      ],
      "roots": [
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        43,
        45,
        64
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        43,
        53,
        59
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        43,
        56,
        57
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        45,
        48,
        62
      ],
      "roots": [
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        45,
        52,
        60
      ],
      "roots": [
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        48,
        49,
        59
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        48,
        54,
        56
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        49,
        52,
        57
      ],
      "roots": [
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        52,
        53,
        54
      ],
      "roots": [
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ]
      ]
    }
  ],
  "-1": [
    {
      "coefficient": "1",
      "root_indices": [
        70,
        115,
        132
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        70,
        119,
        131
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        70,
        122,
        130
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        70,
        125,
        129
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        70,
        127,
        128
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        77,
        111,
        132
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        77,
        116,
        131
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        77,
        120,
        130
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        77,
        123,
        129
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        77,
        126,
        127
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        83,
        106,
        132
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        83,
        112,
        131
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        83,
        117,
        130
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        83,
        123,
        128
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        83,
        125,
        126
      ],
      "roots": [
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        89,
        101,
        132
      ],
      "roots": [
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        89,
        108,
        131
      ],
      "roots": [
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        89,
        117,
        129
      ],
      "roots": [
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        89,
        120,
        128
      ],
      "roots": [
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        89,
        122,
        126
      ],
      "roots": [
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        95,
        96,
        132
      ],
      "roots": [
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        95,
        108,
        130
      ],
      "roots": [
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        95,
        112,
        129
      ],
      "roots": [
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        95,
        116,
        128
      ],
      "roots": [
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        95,
        119,
        126
      ],
      "roots": [
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        96,
        103,
        131
      ],
      "roots": [
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        96,
        117,
        127
      ],
      "roots": [
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        96,
        120,
        125
      ],
      "roots": [
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        96,
        122,
        123
      ],
      "roots": [
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        101,
        103,
        130
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        101,
        112,
        127
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        101,
        116,
        125
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        101,
        119,
        123
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        103,
        106,
        129
      ],
      "roots": [
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        103,
        111,
        128
      ],
      "roots": [
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        103,
        115,
        126
      ],
      "roots": [
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        106,
        108,
        127
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        106,
        116,
        122
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        106,
        119,
        120
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        108,
        111,
        125
      ],
      "roots": [
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        108,
        115,
        123
      ],
      "roots": [
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        111,
        112,
        122
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        111,
        117,
        119
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ]
      ]
    },
    {
      "coefficient": "-1",
      "root_indices": [
        112,
        115,
        120
      ],
      "roots": [
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ]
      ]
    },
    {
      "coefficient": "1",
      "root_indices": [
        115,
        116,
        117
      ],
      "roots": [
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ]
      ]
    }
  ]
}

==> anc/evii/established/README_regular.txt <==
EVII EXACT REGULAR-BOUNDARY CERTIFICATES (ALTERNATE COORDINATES)

This directory retains the supplied regular_slice.py coordinate convention.
It is not the sign-adapted representative used in evii_direct.tex. For the
current manuscript's orbit-20 formulas, use ../verify_geometry.py; see the
top-level anc/README.txt for the complete file map and verification commands.

Python 3 with NumPy and SymPy is sufficient. No external data files or network
access are used. From this directory run:

    python regular_slice.py
    python slice17.py

The first run reconstructs the deterministic orbit-20 triple, normal basis,
and cubic E6 norm coefficients. The second reuses those coefficients and
constructs only the orbit-17 slice. They do not enumerate the 22 orbits.
Normal-basis cache files are created under audit/computations on first use.
The included helpers are the supplied audit's rational Chevalley model and
normal-quotient implementation; they are unchanged.

CERTIFIED OUTPUT

regular_slice.json records the actual e and normal basis, all 45 nonzero
weight-zero monomials of each cubic norm, their exact coefficients, and:

  normal coordinates (b,u,v,a), Kazhdan weights (8,6,6,4)
  P2=Tr(ad(x+)ad(x-)|p+) = -240a
  P4=Tr((ad(x+)ad(x-)|p+)^2) = -192b+(25856/9)a^2
  N+(x+)=-4u; N-(x-)=-4v; P6=N+N-=16uv.

The norms are normalized by the exact one-dimensional common kernel of all
twelve positive/negative E6 simple-root invariance equations. Different
nonzero norm scalings change no zero locus, support statement, or nilpotence
claim. The JSON records precisely the normalization actually used.

The independent degree-six invariant is N+N-. The trace of the cube of the
27-dimensional operator is NOT used as a generator: here it equals
5120ab-(348160/9)a^3 and misses the uv term.

slice17.json records the exact eleven-dimensional slice calculation. After
eliminating P2=P4=0, N+=c is linear and N-=Q is quadratic on nine coordinates.
The quadratic has rank9, its restriction to ker(c) has rank8, and the dual
squared norm of c is8. Hence Q=Q8+c^2/8 after an exact orthogonal splitting,
and the nilcone is c(Q8+c^2/8)=0. The explicit sample s2=1,s1=-1/3, all other
coordinates zero has orbit dimension50; it lies on c=Q8=0.

GEOMETRIC SUPPORT Z=closure(O20)

Set Z=V(P2,P4,N+,N-). It lies in the nilcone because P6=N+N-. The two regular
nilpotent orbits are absent: the actual orbit-20 node has one norm nonzero
on each regular punctured branch, and the two nonvanishing patterns are
H-invariant and distinct. The supplied finite orbit table has exactly one
orbit of dimension50 (orbit20); every remaining possible orbit in Z has
smaller dimension. Every component of a four-equation locus in C54 has
dimension at least50. Consequently the reduced zero locus is exactly the
single irreducible closure of orbit20. Its ideal has height4 and four
generators, is a complete intersection, and is generically reduced by the
computed orbit-20 slice. Unmixedness then makes the ideal reduced. This
uses the supplied orbit classification; it is not a new enumeration.

POSITIVE MEASURE NORMALIZATION AND RESIDUE CHECK

Fix invariant ambient complex Lebesgue measure dx. On the smooth locus of Z
define mu20 as the positive Gelfand-Leray density

  delta_C(P2) delta_C(P4) delta_C(N+) delta_C(N-) dx.

Equivalently it is the squared absolute value of the complete-intersection
Poincare residue of the ambient holomorphic volume form, with compatible
standard complex volume conventions. The product central character of the
four equations is trivial; mu20 is H-invariant. Its scalar rho(z) character
is z^42 bar(z)^42, since their degrees sum to12 in ambient dimension54.

Here is the order-zero local normalization check. In a neighborhood of O20
the four functions (P2,P4,A=N+,B=N-) are submersion coordinates. The regular
quotient density for (P2,P4,P6=AB), restricted to the A-nonzero branch, is

  delta(P2) delta(P4) |A|^-2 delta(B) dx.

Multiply it by |A|^(2s). With dA the usual complex area measure,

  Res_(s=0)(|A|^(2s-2) dA) = pi delta_C(A).

Thus the residue of the regular order-zero germ is exactly pi mu20 in this
normalization. This is a positive nonzero constant. If the audit's original
basic quotient generators are retained, the homogeneous triangular change
of generators has constant nonzero Jacobian and changes this comparison by
another positive nonzero scalar only. No sign or Jacobian cancellation can
make the residue vanish.

PROOF NOTES AND LIMITS

The current written node and all-jet arguments are in evii_direct.tex, in
the regular nilpotent orbit and orbit-20 exclusion discussion. The former
standalone notes regular_boundary.md and global_measure_route.md are not
files in this ZIP and are not dependencies of any verification command.

The global positive-measure proof is in homogeneity_obstruction.tex
(Appendix C). It uses the supplied-table boundary bound T(e)<84, weighted
shells for local integrability, polynomial growth for temperedness, and
the homogeneity obstruction with parameter 15 for boundary annihilators.

The JSON files certify finite algebraic calculations. Global analytic
claims are established by the written proofs, not inferred from numerical
rank experiments. Every arithmetic rank computation here is rational.


==> anc/evii/established/audit/computations/audit_package/audit_artifacts/scripts/evii-compute/centralizers.py <==
"""Exact (over Q) normal triples and triple centralizers c_k(e,d,f) for all 22 EVII orbits,
with focus on orbits 15 and 20 (LXY Lemmas 7.8, 7.10)."""
import random, sys
import sympy
from fractions import Fraction as Fr
from e7lie import *
from dok_table import DOK, labels_of, invariants


def lin_comb(basis_vecs, idxs):
    return [vec_from(v, idxs) for v in basis_vecs]


def coords_in(vecs_sparse, target_sparse, idxs):
    """solve sum a_j vecs_j = target, all in span of idxs."""
    pos = {t: i for i, t in enumerate(idxs)}
    M = [[Fr(0)] * len(vecs_sparse) for _ in idxs]
    for j, v in enumerate(vecs_sparse):
        for k, c in v.items():
            M[pos[k]][j] = Fr(c)
    b = [Fr(0)] * len(idxs)
    for k, c in target_sparse.items():
        b[pos[k]] = Fr(c)
    return solve(M, b, len(vecs_sparse))


def normal_triple(labels, seed=0, maxc=4):
    rng = random.Random(seed)
    p2 = subspace(labels, 1, 2)
    pm2 = subspace(labels, 1, -2)
    k0 = subspace(labels, 0, 0)
    d = d_vector(labels)
    for attempt in range(50):
        e = {i: Fr(rng.choice([v for v in range(-maxc, maxc + 1) if v != 0])) for i in p2}
        # open orbit check: rank of ad e : k0 -> p2 equals dim p2
        M = ad_matrix(e, k0, p2)
        if rank(M) != len(p2):
            continue
        Mf = ad_matrix(e, pm2, k0)
        b = [d.get(i, Fr(0)) if i < 7 else Fr(0) for i in k0]
        x = solve(Mf, b, len(pm2))
        if x is None:
            continue
        f = vec_from(x, pm2)
        # verify triple
        assert bracket(e, f) == {k: v for k, v in d.items() if v != 0}
        assert bracket(d, e) == {k: 2 * v for k, v in e.items()}
        assert bracket(d, f) == {k: -2 * v for k, v in f.items()}
        return e, f, d
    raise RuntimeError("no triple")


def kernel_ad(e, src, tgt_parity_deg=None):
    # target: compute full image coords
    imgs = [bracket(e, {s: 1}) for s in src]
    tgt = sorted(set(k for im in imgs for k in im))
    if not tgt:
        return [{s: Fr(1)} for s in src]
    M = ad_matrix(e, src, tgt)
    ns = nullspace(M, len(src))
    return [vec_from(v, src) for v in ns]


def span_rank(vecs):
    idxs = sorted(set(k for v in vecs for k in v))
    if not idxs:
        return 0
    M = [[Fr(v.get(i, 0)) for i in idxs] for v in vecs]
    return rank(M)


def matrix_of_ad(z, basis):
    """matrix of ad z on span(basis) (assumed invariant), in that basis."""
    idxs = sorted(set(k for v in basis for k in v) | set(k for b in basis for k in bracket(z, b)))
    cols = []
    for b in basis:
        img = bracket(z, b)
        c = coords_in(basis, img, idxs)
        if c is None:
            raise ValueError("not invariant")
        cols.append(c)
    n = len(basis)
    return sympy.Matrix(n, n, lambda i, j: sympy.Rational(cols[j][i].numerator, cols[j][i].denominator))


def analyze(n, verbose=True, seed=0):
    labels = labels_of(n)
    inv = invariants(labels)
    e, f, d = normal_triple(labels, seed=seed)
    k0 = subspace(labels, 0, 0)
    c = kernel_ad(e, k0)
    # check c centralizes f and d
    for v in c:
        assert bracket(v, f) == {} and bracket(v, d) == {}
    dimc = len(c)
    # center
    # [x, c_j] = 0 for all j, x = sum a_i c_i
    rows = []
    allidx = set()
    br = [[bracket(ci, cj) for cj in c] for ci in c]
    for j in range(dimc):
        idxs = sorted(set(k for i in range(dimc) for k in br[i][j]))
        for k in idxs:
            rows.append([Fr(br[i][j].get(k, 0)) for i in range(dimc)])
    ns = nullspace(rows, dimc) if rows else [[Fr(int(i == j)) for i in range(dimc)] for j in range(dimc)]
    center = []
    for v in ns:
        z = {}
        for a, ci in zip(v, c):
            for k, x in ci.items():
                z[k] = z.get(k, 0) + a * x
        center.append({k: x for k, x in z.items() if x != 0})
    derived = [br[i][j] for i in range(dimc) for j in range(i + 1, dimc) if br[i][j]]
    dimder = span_rank(derived) if derived else 0
    out = dict(n=n, dimc=dimc, mh0=inv['mh'][0], dimcenter=len(center), dimderived=dimder)
    # rank of derived algebra: centralizer dim of a random element of derived algebra within derived algebra
    if derived and dimder > 0:
        # basis of derived
        idxs = sorted(set(k for v in derived for k in v))
        M = [[Fr(v.get(i, 0)) for i in idxs] for v in derived]
        R, piv = rref(M)
        dbasis = [vec_from(r, idxs) for r in R]
        rng = random.Random(5)
        x = {}
        for b in dbasis:
            a = rng.randint(-5, 5)
            for k, v in b.items():
                x[k] = x.get(k, 0) + a * v
        x = {k: v for k, v in x.items() if v != 0}
        # ad x on derived basis -> kernel dim
        rows = []
        imgs = [bracket(x, b) for b in dbasis]
        ii = sorted(set(k for im in imgs for k in im))
        if ii:
            Mx = [[Fr(im.get(k, 0)) for im in imgs] for k in ii]
            out['rank_derived'] = len(dbasis) - rank(Mx)
        else:
            out['rank_derived'] = len(dbasis)
    # highest spaces M_l^p and M_l^h
    J = max(inv['p'])
    Mp, Mh = {}, {}
    for l in range(0, J + 1):
        pl = subspace(labels, 1, l)
        if pl:
            Mp[l] = kernel_ad(e, pl)
        hl = subspace(labels, 0, l)
        if hl:
            Mh[l] = kernel_ad(e, hl)
    out['Mp_dims'] = {l: len(v) for l, v in Mp.items() if v}
    out['Mh_dims'] = {l: len(v) for l, v in Mh.items() if v}
    s = sympy.Symbol('s')
    if len(center) >= 1:
        out['center_charpolys_p'] = {}
        out['center_charpolys_h'] = {}
        for zi, z in enumerate(center):
            for l, B in Mp.items():
                if B:
                    Mz = matrix_of_ad(z, B)
                    out['center_charpolys_p'][(zi, l)] = sympy.factor(Mz.charpoly(s).as_expr())
            for l, B in Mh.items():
                if B:
                    Mz = matrix_of_ad(z, B)
                    out['center_charpolys_h'][(zi, l)] = sympy.factor(Mz.charpoly(s).as_expr())
            # semisimplicity of ad z on g: minimal polynomial squarefree test via full ad matrix
            full = list(range(DIM))
            Mg = sympy.zeros(DIM, DIM)
            for j in full:
                for k, v in bracket(z, {j: 1}).items():
                    Mg[k, j] = sympy.Rational(v.numerator, v.denominator)
            cp = Mg.charpoly(s).as_expr()
            sqf = sympy.sqf_part(cp)
            out[f'z{zi}_ad_semisimple'] = (sqf.subs(s, Mg) if False else None)
            # check sqf(ad z) == 0
            poly = sympy.Poly(sqf, s)
            acc = sympy.zeros(DIM, DIM)
            P_ = sympy.eye(DIM)
            coeffs = poly.all_coeffs()[::-1]
            for cco in coeffs:
                acc += cco * P_
                P_ = P_ * Mg
            out[f'z{zi}_ad_semisimple'] = acc.is_zero_matrix
            out[f'z{zi}_trace_on_he'] = sum(sympy.Matrix(matrix_of_ad(z, B)).trace() for l, B in Mh.items() if B) if False else None
    out['e'] = e
    out['center'] = center
    return out


if __name__ == "__main__":
    which = [int(a) for a in sys.argv[1:]] or list(DOK)
    for n in which:
        o = analyze(n)
        print(f"orbit {n}: dim c_k(e,d,f)={o['dimc']} (m0h={o['mh0']}, Dok l0={DOK[n][5]}) center dim={o['dimcenter']} derived dim={o['dimderived']} rank(derived)={o.get('rank_derived')}")
        print("   M^p dims:", o['Mp_dims'], " M^h dims:", o['Mh_dims'])
        if 'center_charpolys_p' in o:
            print("   center char polys on M_l^p:", o['center_charpolys_p'])
            print("   center char polys on M_l^h:", o['center_charpolys_h'])
            for k in o:
                if k.startswith('z') and 'semisimple' in k:
                    print("  ", k, o[k])
        sys.stdout.flush()


==> anc/evii/established/audit/computations/audit_package/audit_artifacts/scripts/evii-compute/dok_table.py <==
"""Djokovic 1988 Table XIII (E7(-25)), read from the PDF page 516 (pdf p.14).
columns: alpha_i(H) of G-orbit (7 digits), beta_1..beta_6(H0), beta_7(H0)=alpha_7(H0),
RSS label, dim z0(E), dim l0(E), dim g(1,2), l0 type, real Levi.
Table IV: for EVII beta_i = alpha_i (Bourbaki), extended node attached to beta_1.
"""
from e7roots import *

DOK = {
    1: ("1000000", "100000", 0, "A1", 62, 46, 1),
    2: ("1000000", "000001", -2, "A1", 62, 46, 1),
    3: ("0000010", "000001", 0, "2A1", 53, 37, 10),
    4: ("0000010", "100000", -2, "2A1", 53, 37, 10),
    5: ("0000010", "100001", -2, "2A1", 53, 29, 2),
    6: ("0000002", "000000", 2, "(3A1)''", 52, 52, 27),
    7: ("0000002", "000000", -2, "(3A1)''", 52, 52, 27),
    8: ("0000002", "000002", -2, "(3A1)''", 52, 36, 11),
    9: ("0000002", "200000", -2, "(3A1)''", 52, 36, 11),
    10: ("2000000", "020000", -2, "A2", 46, 25, 12),
    11: ("1000010", "010010", -2, "A2+A1", 41, 16, 5),
    12: ("1000010", "011000", -3, "A2+A1", 41, 16, 5),
    13: ("2000010", "300001", -2, "A3", 37, 22, 9),
    14: ("2000010", "100003", -6, "A3", 37, 22, 9),
    15: ("0000020", "200002", -4, "2A2", 37, 15, 16),
    16: ("2000002", "200002", -2, "(A3+A1)''", 36, 21, 10),
    17: ("2000002", "400000", -2, "(A3+A1)''", 36, 21, 26),
    18: ("2000002", "000004", -6, "(A3+A1)''", 36, 21, 26),
    19: ("2000002", "200002", -6, "(A3+A1)''", 36, 21, 10),
    20: ("2000020", "220002", -6, "A4", 29, 9, 10),
    21: ("2000022", "400004", -6, "(A5)''", 28, 14, 17),
    22: ("2000022", "400004", -10, "(A5)''", 28, 14, 17),
}


def labels_of(n):
    g, b, b7 = DOK[n][0], DOK[n][1], DOK[n][2]
    return tuple(int(c) for c in b) + (b7,)


def invariants(labels):
    h, p = graded_dims(labels)
    J = max(list(h) + list(p))
    mp = {j: p.get(j, 0) - h.get(j + 2, 0) for j in range(0, J + 1)}
    mh = {j: h.get(j, 0) - p.get(j + 2, 0) for j in range(0, J + 1)}
    T = sum(j * m for j, m in mh.items())
    dimpe = sum(mp.values())
    dimhe = sum(mh.values())
    trpe = sum(j * m for j, m in mp.items())
    delta = trpe + 2 * dimpe - 54
    return dict(h=h, p=p, mp=mp, mh=mh, T=T, dimpe=dimpe, dimhe=dimhe, trpe=trpe, delta=delta)


def poly(dct):
    terms = []
    for j in sorted(k for k in dct if k >= 0):
        c = dct[j]
        if c == 0:
            continue
        terms.append(f"{c}" if j == 0 else (f"{c}q" if j == 1 else f"{c}q^{j}"))
    return "+".join(terms)


def mods(m, tag):
    s = []
    for j in sorted(m, reverse=True):
        if m[j] != 0:
            s.append(f"{m[j]}V{j}{tag}")
    return "+".join(s)


if __name__ == "__main__":
    for n in DOK:
        lab = labels_of(n)
        inv = invariants(lab)
        h, p = inv['h'], inv['p']
        # symmetry checks
        assert all(h.get(j, 0) == h.get(-j, 0) for j in h)
        assert all(p.get(j, 0) == p.get(-j, 0) for j in p)
        assert sum(h.values()) == 79 and sum(p.values()) == 54
        gd = g_dominant(lab)
        gok = "".join(str(x) for x in gd) == DOK[n][0]
        mneg = [j for j in inv['mp'] if inv['mp'][j] < 0] + [j for j in inv['mh'] if inv['mh'][j] < 0]
        # Djokovic checks: dim z0 = dim h^e ; dim l0 = m_{0,h}; dim g(1,2) = p_2
        dz = (inv['dimhe'] == DOK[n][4], inv['mh'][0] == DOK[n][5], p.get(2, 0) == DOK[n][6])
        print(f"orbit {n:2d} lab={lab} Gdom={''.join(map(str,gd))} Gok={gok} negmult={mneg} DokChecks={dz}")
        print(f"   P_e={poly(p)}  H_e={poly(h)}")
        print(f"   p^e: {mods(inv['mp'],'p')}   h^e: {mods(inv['mh'],'h')}")
        print(f"   T={inv['T']}  T-54={inv['T']-54}  dim p^e={inv['dimpe']}  dim h^e={inv['dimhe']}  delta_p={inv['delta']}  (54-T={54-inv['T']})  p-dist={inv['mp'][0]==0}")


==> anc/evii/established/audit/computations/audit_package/audit_artifacts/scripts/evii-compute/e7lie.py <==
"""E7 Lie algebra via Kac's sign cocycle (Infinite-dim Lie algebras, 7.8), exact over Q.
basis: H_1..H_7 (=alpha_i under identification), E_r for r in ROOTS.
[H_i,E_b] = (alpha_i,b) E_b ; [E_a,E_-a] = -a (as sum c_i H_i); [E_a,E_b] = eps(a,b) E_{a+b}.
EVII: theta = (-1)^{c7}; k = h + E_r (c7 = 0), p = E_r (c7 = +-1).
"""
from fractions import Fraction as Fr
import random
from e7roots import *

DIM = 133
RIDX = {r: 7 + i for i, r in enumerate(ROOTS)}
IDXR = {v: k for k, v in RIDX.items()}


def eps(a, b):
    s = 0
    for i in range(N):
        for j in range(N):
            if a[i] == 0 or b[j] == 0:
                continue
            if i == j or (i < j and A[i, j] == -1):
                s += a[i] * b[j]
    return -1 if s % 2 else 1


ROOTSET = set(ROOTS)
# structure constants: BR[(x,y)] = dict idx->coef
BR = {}
for a in ROOTS:
    ia = RIDX[a]
    for i in range(N):
        # [H_i, E_a]
        v = ip(tuple(int(k == i) for k in range(N)), a)
        if v:
            BR[(i, ia)] = {ia: v}
            BR[(ia, i)] = {ia: -v}
    for b in ROOTS:
        ib = RIDX[b]
        s = tuple(x + y for x, y in zip(a, b))
        if all(x == 0 for x in s):
            BR[(ia, ib)] = {i: -a[i] for i in range(N) if a[i] != 0}
        elif s in ROOTSET:
            BR[(ia, ib)] = {RIDX[s]: eps(a, b)}


def bracket(x, y):
    """x,y: dict idx->coef (sparse)."""
    out = {}
    for i, a in x.items():
        if a == 0:
            continue
        for j, b in y.items():
            if b == 0:
                continue
            t = BR.get((i, j))
            if t:
                for k, c in t.items():
                    out[k] = out.get(k, 0) + a * b * c
    return {k: v for k, v in out.items() if v != 0}


def check_jacobi(trials=200):
    rng = random.Random(1)
    for _ in range(trials):
        x, y, z = [{rng.randrange(DIM): 1} for _ in range(3)]
        j = {}
        for (a, b, c) in [(x, y, z), (y, z, x), (z, x, y)]:
            t = bracket(a, bracket(b, c))
            for k, v in t.items():
                j[k] = j.get(k, 0) + v
        if any(v != 0 for v in j.values()):
            return False
    # exhaustive on basis triples involving root vectors is heavy; random is a smoke test
    return True


def is_k(idx):
    return idx < 7 or IDXR[idx][6] % 2 == 0


def deg(idx, labels):
    return 0 if idx < 7 else value(IDXR[idx], labels)


def subspace(labels, parity, j):
    """indices of basis vectors in k (parity 0) or p (parity 1) of d-degree j."""
    out = []
    for idx in range(DIM):
        if (0 if is_k(idx) else 1) != parity:
            continue
        if deg(idx, labels) == j:
            out.append(idx)
    return out


# ---------- exact linear algebra over Q ----------
def rref(M):
    """M: list of rows (lists of Fr). returns (R, pivots)."""
    M = [row[:] for row in M]
    rows, cols = len(M), (len(M[0]) if M else 0)
    piv = []
    r = 0
    for c in range(cols):
        p = None
        for i in range(r, rows):
            if M[i][c] != 0:
                p = i
                break
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        inv = 1 / Fr(M[r][c])
        M[r] = [v * inv for v in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                f = M[i][c]
                M[i] = [a - f * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
        if r == rows:
            break
    return M[:r], piv


def nullspace(M, ncols):
    """kernel of linear map whose matrix rows are M (M x = 0), x in Q^ncols."""
    if not M:
        return [[Fr(int(i == j)) for i in range(ncols)] for j in range(ncols)]
    R, piv = rref(M)
    free = [c for c in range(ncols) if c not in piv]
    basis = []
    for f in free:
        v = [Fr(0)] * ncols
        v[f] = Fr(1)
        for i, pc in enumerate(piv):
            v[pc] = -R[i][f]
        basis.append(v)
    return basis


def solve(M, b, ncols):
    """solve M x = b; return one solution or None."""
    aug = [row[:] + [bb] for row, bb in zip(M, b)]
    R, piv = rref(aug)
    if ncols in piv:
        return None
    x = [Fr(0)] * ncols
    for i, pc in enumerate(piv):
        x[pc] = R[i][ncols]
    return x


def rank(M):
    if not M:
        return 0
    return len(rref(M)[1])


def vec_from(coords, idxs):
    return {i: c for i, c in zip(idxs, coords) if c != 0}


def ad_matrix(x, src, tgt):
    """matrix (rows indexed by tgt, cols by src) of ad x : span(src) -> g restricted to coords tgt."""
    tpos = {t: i for i, t in enumerate(tgt)}
    M = [[Fr(0)] * len(src) for _ in tgt]
    for jc, s in enumerate(src):
        b = bracket(x, {s: 1})
        for k, v in b.items():
            if k not in tpos:
                raise ValueError("image leaves target")
            M[tpos[k]][jc] += v
    return M


def d_vector(labels):
    """d in t with alpha_i(d)=labels: d = sum x_k H_k with A x = labels."""
    import sympy
    Am = sympy.Matrix(A.tolist())
    x = Am.solve(sympy.Matrix(labels))
    return {k: Fr(int(x[k].p), int(x[k].q)) for k in range(N) if x[k] != 0}


==> anc/evii/established/audit/computations/audit_package/audit_artifacts/scripts/evii-compute/e7roots.py <==
"""E7 root system (Bourbaki numbering) and EVII grading utilities.
Edges: (1,3),(3,4),(4,5),(5,6),(6,7),(2,4).
"""
import itertools
import numpy as np

N = 7
edges = [(1, 3), (3, 4), (4, 5), (5, 6), (6, 7), (2, 4)]
A = np.zeros((N, N), dtype=int)
for i in range(N):
    A[i, i] = 2
for (i, j) in edges:
    A[i - 1, j - 1] = -1
    A[j - 1, i - 1] = -1


def pos_roots():
    simple = [tuple(int(i == k) for i in range(N)) for k in range(N)]
    roots = set(simple)
    frontier = list(simple)
    while frontier:
        new = []
        for r in frontier:
            rv = np.array(r)
            for k in range(N):
                # alpha_k-string through r: r + alpha_k is a root iff <r,alpha_k^vee> < 0 ... use p-q
                # simply laced: r+alpha_k root iff (r,alpha_k) = -1 (r != -alpha_k)
                ip = int(rv @ A[:, k])  # (r, alpha_k) using symmetric A
                if ip == -1:
                    s = tuple(rv + np.eye(N, dtype=int)[k])
                    if s not in roots:
                        roots.add(s)
                        new.append(s)
        frontier = new
    return sorted(roots, key=lambda r: (sum(r), r))


POS = pos_roots()
assert len(POS) == 63, len(POS)
ROOTS = POS + [tuple(-x for x in r) for r in POS]
HIGHEST = max(POS, key=sum)


def ip(a, b):
    return int(np.array(a) @ A @ np.array(b))


def value(root, labels):
    """root(d) where labels[i] = alpha_{i+1}(d)."""
    return sum(c * l for c, l in zip(root, labels))


def graded_dims(labels):
    """returns dicts h[j], p[j] (all j) for d with alpha_i(d)=labels[i]; EVII: p = c7 odd."""
    h = {}
    p = {}
    h[0] = N
    for r in ROOTS:
        j = value(r, labels)
        if r[6] % 2 == 0:
            h[j] = h.get(j, 0) + 1
        else:
            p[j] = p.get(j, 0) + 1
    return h, p


def g_dominant(labels):
    """Conjugate d (given by simple root values) to the dominant chamber of E7.
    reflection s_k acts on d: new alpha_i(d) = alpha_i(s_k d) = (s_k alpha_i)(d) = alpha_i(d) - A[k,i]... careful:
    s_k(alpha_i) = alpha_i - <alpha_i, alpha_k^vee> alpha_k = alpha_i - A[i,k] alpha_k (sym).
    """
    lab = list(labels)
    changed = True
    while changed:
        changed = False
        for k in range(N):
            if lab[k] < 0:
                v = lab[k]
                lab = [lab[i] - A[i, k] * v for i in range(N)]
                changed = True
    return tuple(lab)


def k_dominant(labels):
    lab = list(labels)
    changed = True
    while changed:
        changed = False
        for k in range(6):
            if lab[k] < 0:
                v = lab[k]
                lab = [lab[i] - A[i, k] * v for i in range(N)]
                changed = True
    return tuple(lab)


def reflect(labels, k):
    v = labels[k]
    return tuple(labels[i] - A[i, k] * v for i in range(N))


==> anc/evii/established/audit/computations/check_normal.py <==
"""Fresh six-orbit normal-action computation; exact rational arithmetic.
Uses the supplied audit's inspected Chevalley bracket implementation.
Does not enumerate or classify any other orbit.
"""
import sys, json, pickle
from pathlib import Path
BASE=Path(__file__).resolve().parent
sys.path.insert(0,str(BASE/'audit_package/audit_artifacts/scripts/evii-compute'))
import sympy as S
from centralizers import *

def smat(vs, ids):
    return S.Matrix(len(ids),len(vs),lambda i,j:S.Rational(vs[j].get(ids[i],0)))

def build(n):
    lab=labels_of(n); inv=invariants(lab)
    e,f,d=normal_triple(lab,seed=1,maxc=1)
    he=[]; hw=[]; normal=[]; nw=[]; projections={}
    for w in sorted(inv['h']):
        for v in kernel_ad(e,subspace(lab,0,w)):
            he.append(v);hw.append(w)
    for w in sorted(inv['p']):
        ids=subspace(lab,1,w)
        images=[bracket(e,{i:1}) for i in subspace(lab,0,w-2)]
        if images:
            im=smat(images,ids); piv=im.rref()[1]
            ib=[images[j] for j in piv]
        else: ib=[]
        nb=kernel_ad(f,ids)
        mat=smat(ib+nb,ids)
        assert mat.rows==mat.cols and mat.det()!=0
        projections[w]=(ids,mat.inv()[len(ib):,:],list(range(len(normal),len(normal)+len(nb))))
        normal.extend(nb);nw.extend([w]*len(nb))
    acts=[]
    for h,wh in zip(he,hw):
        act=S.zeros(len(normal))
        for j,(v,w) in enumerate(zip(normal,nw)):
            br=bracket(h,v)
            if not br:continue
            ids,proj,inds=projections[w+wh]
            col=proj*smat([br],ids)
            for k,k0 in enumerate(inds):act[k0,j]=col[k]
        acts.append(act)
    # Lie homomorphism and quotient checks are exact, not numerical eigenspaces.
    trac=[str(a.trace()) for a in acts]
    assert all(a.trace()==0 for a in acts)
    data=dict(orbit=n,labels=lab,inv=inv,e=e,f=f,d=d,he=he,hw=hw,normal=normal,nw=nw,acts=acts)
    with (BASE/f'normal_{n}.pickle').open('wb') as out:pickle.dump(data,out)
    print('BUILT',n,'weights',nw,'he weights',dict(__import__('collections').Counter(hw)),
          'nonzero nilpotent action ranks',[(w,a.rank()) for w,a in zip(hw,acts) if w and a],flush=True)
    return data

def monomials(degs,target):
    if not degs:return [()] if target==0 else []
    return [(k,)+v for k in range(target//degs[0]+1) for v in monomials(degs[1:],target-k*degs[0])]

def invariants_at(data,degree):
    degs=[2-w for w in data['nw']]; mons=monomials(degs,degree)
    if not mons:return [],[],[]
    allrows=[]
    for hw,act in zip(data['hw'],data['acts']):
        target=monomials(degs,degree-hw) if degree>=hw else []
        ix={v:j for j,v in enumerate(target)}
        M=S.zeros(len(target),len(mons))
        for j,mon in enumerate(mons):
            for k,power in enumerate(mon):
                if not power:continue
                for i in range(len(degs)):
                    if act[i,k]:
                        out=list(mon);out[k]-=1;out[i]+=1
                        M[ix[tuple(out)],j]+=power*act[i,k]
        if M.rows:allrows.append(M)
    stack=S.Matrix.vstack(*allrows) if allrows else S.zeros(0,len(mons))
    ns=stack.nullspace(); xs=S.symbols(f'x0:{len(degs)}')
    polys=[S.expand(sum(c*S.prod(x**m for x,m in zip(xs,mon)) for c,mon in zip(v,mons))) for v in ns]
    return mons,ns,polys

if __name__=='__main__':
    report=[]
    for n in [int(x) for x in sys.argv[1:]] or [15,17,18,20,21,22]:
        p=BASE/f'normal_{n}.pickle'
        data=pickle.loads(p.read_bytes()) if p.exists() else build(n)
        row={'orbit':n,'defect':int(data['inv']['T']-54),'normal_weights':list(map(int,data['nw'])),'invariants':{}}
        targets=[4,6,8] if n in [15,17,18] else [28,30,32]
        for deg in targets:
            mons,ns,polys=invariants_at(data,deg)
            row['invariants'][deg]={'monomial_count':len(mons),'dimension':len(ns),'basis':[str(p) for p in polys]}
            print('INV',n,deg,'monomials',len(mons),'dimension',len(ns),'basis',polys if len(polys)<4 else 'omitted',flush=True)
        report.append(row)
    (BASE/('normal_results_'+'_'.join(str(r['orbit']) for r in report)+'.json')).write_text(json.dumps(report,indent=2))


==> anc/evii/established/regular_slice.json <==
{
  "weights": [
    -6,
    -4,
    -4,
    -2
  ],
  "P2": "-240*s3",
  "P4": "-192*s0 + 25856*s3**2/9",
  "P6trace": "5120*s0*s3 - 348160*s3**3/9",
  "Nplus": "-4*s1",
  "Nminus": "-4*s2",
  "P6norm": "16*s1*s2",
  "e": {
    "56": "-1",
    "59": "-1",
    "62": "1",
    "63": "-1",
    "64": "1",
    "96": "1",
    "101": "1",
    "103": "1",
    "106": "-1",
    "111": "-1"
  },
  "normal_basis": [
    {
      "7": "1",
      "132": "1"
    },
    {
      "14": "1",
      "20": "1",
      "26": "-1",
      "32": "1"
    },
    {
      "128": "-1",
      "129": "1",
      "130": "1",
      "131": "1"
    },
    {
      "33": "1",
      "38": "1",
      "40": "8/3",
      "43": "-1",
      "48": "-1",
      "119": "-1",
      "122": "-1",
      "125": "1",
      "126": "-8/3",
      "127": "1"
    }
  ],
  "cubic_norms": {
    "1": [
      {
        "coefficient": "1",
        "root_indices": [
          7,
          52,
          69
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            2,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          7,
          56,
          68
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          7,
          59,
          67
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          7,
          62,
          66
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          7,
          64,
          65
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            1,
            1,
            2,
            3,
            3,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          14,
          48,
          69
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            2,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          14,
          53,
          68
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          14,
          57,
          67
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          14,
          60,
          66
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          14,
          63,
          64
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          20,
          43,
          69
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            2,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          20,
          49,
          68
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          20,
          54,
          67
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          20,
          60,
          65
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          20,
          62,
          63
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          26,
          38,
          69
        ],
        "roots": [
          [
            0,
            0,
            0,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            2,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          26,
          45,
          68
        ],
        "roots": [
          [
            0,
            0,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          26,
          54,
          66
        ],
        "roots": [
          [
            0,
            0,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          26,
          57,
          65
        ],
        "roots": [
          [
            0,
            0,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          26,
          59,
          63
        ],
        "roots": [
          [
            0,
            0,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          32,
          33,
          69
        ],
        "roots": [
          [
            0,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            0,
            1,
            1,
            1,
            1
          ],
          [
            2,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          32,
          45,
          67
        ],
        "roots": [
          [
            0,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          32,
          49,
          66
        ],
        "roots": [
          [
            0,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          32,
          53,
          65
        ],
        "roots": [
          [
            0,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          32,
          56,
          63
        ],
        "roots": [
          [
            0,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          33,
          40,
          68
        ],
        "roots": [
          [
            0,
            1,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            2,
            3,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          33,
          54,
          64
        ],
        "roots": [
          [
            0,
            1,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          33,
          57,
          62
        ],
        "roots": [
          [
            0,
            1,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          33,
          59,
          60
        ],
        "roots": [
          [
            0,
            1,
            0,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          38,
          40,
          67
        ],
        "roots": [
          [
            0,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            4,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          38,
          49,
          64
        ],
        "roots": [
          [
            0,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          38,
          53,
          62
        ],
        "roots": [
          [
            0,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          38,
          56,
          60
        ],
        "roots": [
          [
            0,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          40,
          43,
          66
        ],
        "roots": [
          [
            1,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          40,
          48,
          65
        ],
        "roots": [
          [
            1,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          40,
          52,
          63
        ],
        "roots": [
          [
            1,
            0,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            2,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          43,
          45,
          64
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            3,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          43,
          53,
          59
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          43,
          56,
          57
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          45,
          48,
          62
        ],
        "roots": [
          [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          45,
          52,
          60
        ],
        "roots": [
          [
            1,
            1,
            1,
            1,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            2,
            3,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          48,
          49,
          59
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          48,
          54,
          56
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            1,
            1,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            2,
            1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          49,
          52,
          57
        ],
        "roots": [
          [
            1,
            1,
            1,
            2,
            1,
            1,
            1
          ],
          [
            0,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            2,
            2,
            2,
            1,
            1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          52,
          53,
          54
        ],
        "roots": [
          [
            0,
            1,
            1,
            2,
            2,
            2,
            1
          ],
          [
            1,
            1,
            1,
            2,
            2,
            1,
            1
          ],
          [
            1,
            1,
            2,
            2,
            1,
            1,
            1
          ]
        ]
      }
    ],
    "-1": [
      {
        "coefficient": "1",
        "root_indices": [
          70,
          115,
          132
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -2,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          70,
          119,
          131
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          70,
          122,
          130
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          70,
          125,
          129
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          70,
          127,
          128
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -3,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          77,
          111,
          132
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -2,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          77,
          116,
          131
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          77,
          120,
          130
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          77,
          123,
          129
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          77,
          126,
          127
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            0,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          83,
          106,
          132
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -2,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          83,
          112,
          131
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          83,
          117,
          130
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          83,
          123,
          128
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          83,
          125,
          126
        ],
        "roots": [
          [
            0,
            0,
            0,
            0,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          89,
          101,
          132
        ],
        "roots": [
          [
            0,
            0,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -2,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          89,
          108,
          131
        ],
        "roots": [
          [
            0,
            0,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          89,
          117,
          129
        ],
        "roots": [
          [
            0,
            0,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          89,
          120,
          128
        ],
        "roots": [
          [
            0,
            0,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          89,
          122,
          126
        ],
        "roots": [
          [
            0,
            0,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          95,
          96,
          132
        ],
        "roots": [
          [
            0,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -2,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          95,
          108,
          130
        ],
        "roots": [
          [
            0,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          95,
          112,
          129
        ],
        "roots": [
          [
            0,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          95,
          116,
          128
        ],
        "roots": [
          [
            0,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          95,
          119,
          126
        ],
        "roots": [
          [
            0,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          96,
          103,
          131
        ],
        "roots": [
          [
            0,
            -1,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -3,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          96,
          117,
          127
        ],
        "roots": [
          [
            0,
            -1,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          96,
          120,
          125
        ],
        "roots": [
          [
            0,
            -1,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          96,
          122,
          123
        ],
        "roots": [
          [
            0,
            -1,
            0,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          101,
          103,
          130
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -4,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          101,
          112,
          127
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          101,
          116,
          125
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          101,
          119,
          123
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          103,
          106,
          129
        ],
        "roots": [
          [
            -1,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          103,
          111,
          128
        ],
        "roots": [
          [
            -1,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          103,
          115,
          126
        ],
        "roots": [
          [
            -1,
            0,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -2,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          106,
          108,
          127
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -3,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          106,
          116,
          122
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          106,
          119,
          120
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          108,
          111,
          125
        ],
        "roots": [
          [
            -1,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          108,
          115,
          123
        ],
        "roots": [
          [
            -1,
            -1,
            -1,
            -1,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -3,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          111,
          112,
          122
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          111,
          117,
          119
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -1,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ]
        ]
      },
      {
        "coefficient": "-1",
        "root_indices": [
          112,
          115,
          120
        ],
        "roots": [
          [
            -1,
            -1,
            -1,
            -2,
            -1,
            -1,
            -1
          ],
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -2,
            -1,
            -1
          ]
        ]
      },
      {
        "coefficient": "1",
        "root_indices": [
          115,
          116,
          117
        ],
        "roots": [
          [
            0,
            -1,
            -1,
            -2,
            -2,
            -2,
            -1
          ],
          [
            -1,
            -1,
            -1,
            -2,
            -2,
            -1,
            -1
          ],
          [
            -1,
            -1,
            -2,
            -2,
            -1,
            -1,
            -1
          ]
        ]
      }
    ]
  }
}

==> anc/evii/established/regular_slice.py <==
import sys,pickle,json
from pathlib import Path
import sympy as S
base=Path(__file__).resolve().parent/'audit/computations'
sys.path.insert(0,str(base))
from check_normal import build,smat
from centralizers import *
p=base/'normal_20.pickle'
d=pickle.loads(p.read_bytes()) if p.exists() else build(20)
print('weights',d['nw'],flush=True)
for w,act in zip(d['hw'],d['acts']):
    if w==0:print('torus',act,flush=True)
e=d['e']; normal=d['normal']; xs=S.symbols('s0:4')
v=dict(e)
for x,n in zip(xs,normal):
    for k,c in n.items():v[k]=v.get(k,0)+x*c
xp={k:c for k,c in v.items() if IDXR[k][6]==1}
xm={k:c for k,c in v.items() if IDXR[k][6]==-1}
plus=[k for k in IDXR if IDXR[k][6]==1]
cols=[bracket(xp,bracket(xm,{k:1})) for k in plus]
L=S.Matrix(len(plus),len(plus),lambda i,j:S.expand(cols[j].get(plus[i],0)))
print('matrix built',flush=True)
L2=(L*L).applyfunc(S.expand)
P2=S.expand(S.trace(L));P4=S.expand(S.trace(L2));P6=S.expand(S.trace(L2*L))
print('P2',P2,'P4',P4,'P6',P6,sep='\n',flush=True)
Path(__file__).with_suffix('.json').write_text(json.dumps({'weights':list(map(int,d['nw'])),'P2':str(P2),'P4':str(P4),'P6':str(P6)},indent=2))

norm_cert={}
def cubic_norm(sign,vec):
    from itertools import combinations_with_replacement
    inds=[k for k in IDXR if IDXR[k][6]==sign]
    ws={k:tuple(ip(IDXR[k],tuple(int(j==i) for j in range(7))) for i in range(6)) for k in inds}
    mons=[m for m in combinations_with_replacement(inds,3) if all(sum(ws[k][i] for k in m)==0 for i in range(6))]
    rows=[]
    for i in range(6):
        for sg in [1,-1]:
            root=tuple(sg*int(j==i) for j in range(7)); gen=RIDX[root]
            terms={}
            # infinitesimal vector field replaces a coordinate target by source
            action={}
            for src in inds:
                for tgt,c in BR.get((gen,src),{}).items():action[tgt]=(src,c)
            for j,mon in enumerate(mons):
                for pos,k in enumerate(mon):
                    if k not in action:continue
                    src,c=action[k];new=list(mon);new[pos]=src;new=tuple(sorted(new))
                    if new not in terms:terms[new]=[0]*len(mons)
                    terms[new][j]+=c
            rows.extend(terms.values())
    ns=S.Matrix(rows).nullspace();assert len(ns)==1
    assert S.Matrix(rows)*ns[0]==S.zeros(len(rows),1)
    norm_cert[str(sign)]=[{'coefficient':str(c),'root_indices':list(m),'roots':[list(map(int,IDXR[k])) for k in m]} for c,m in zip(ns[0],mons) if c]
    value=S.expand(sum(c*S.prod(vec.get(k,0) for k in m) for c,m in zip(ns[0],mons)))
    print('norm',sign,'monomials',len(mons),'restriction',value,flush=True)
    return value
Np=cubic_norm(1,xp);Nm=cubic_norm(-1,xm)
print('P6norm',S.expand(Np*Nm),flush=True)
Path(__file__).with_suffix('.json').write_text(json.dumps({'weights':list(map(int,d['nw'])),'P2':str(P2),'P4':str(P4),'P6trace':str(P6),'Nplus':str(Np),'Nminus':str(Nm),'P6norm':str(S.expand(Np*Nm)),'e':{str(k):str(v) for k,v in e.items()},'normal_basis':[{str(k):str(v) for k,v in b.items()} for b in normal],'cubic_norms':norm_cert},indent=2))


==> anc/evii/established/singular/README.txt <==
EVII ORBITS 17/18: EXACT LOCAL FOURIER-NILPOTENCE OBSTRUCTIONS

The two JSON certificates record an injective L^3 map on the complete
two-dimensional holomorphic weight +1 germ space at each orbit. The
explicit nonzero two-by-two minors already occur in highest ordinary
transverse order. See local_elimination_lemma.md for the proof interface.

This is a focused local calculation; it does not enumerate nilpotent
orbits, prove global vanishing, or construct a global distribution.

Dependencies
------------
Python 3, SymPy, NumPy, and the bundled homogeneity audit computations.
The audit directory already included at ../audit/computations contains
check_normal.py and its unchanged
audit_package/audit_artifacts/scripts/evii-compute helper directory.

The supplied audit's Chevalley bracket, rational normal-triple algorithm,
and normal basis convention are reused. All newly computed arithmetic is
exact rational arithmetic. No floating-point rank test is used.

Run
---
From the manuscript directory (ZIP root), no external audit path is needed:

  python anc/evii/established/singular/verify.py --output /path/to/generated-results

Or, from this directory:

  python verify.py

Optional:
  python verify.py --orbit 17 --output /path/to/generated-results

Without --audit-computations, the program searches parent directories for
audit/computations, work/audit/computations, or verification/audit/computations.
The actual bundle layout is:

  anc/evii/established/
    singular/                 (these files)
    audit/computations/       (bundled audit helper files)

Environment alternatives are EVII_AUDIT_COMPUTATIONS and EVII_RESULTS_DIR.
Generated normal-data caches, full radial operators, and intermediate jets
are written to results/ by default. These generated pickle files are not
required in the release bundle; they are recreated by the scripts.

Verification performed
----------------------
1. Reconstruct only the selected orbit's exact Slodowy normal coordinates.
2. Derive the radial Laplacian from the inverse orbit/slice coordinate map.
3. Check every coefficient's Kazhdan degree and L(q)=108.
4. Compute L^3 on both invariant weight +1 germs and verify the stated minor.
5. Verify the exact first-order commutator identity g*dq=(w_i*s_i)_i.
6. Check nonlinear stabilizer invariance of both germs and their first two
   L-images under all 36 stabilizer generators, not only the reductive part.
7. For orbit 17, independently express the leading-order action in the
   three invariant symbols A,B,C and reproduce its compact formula.

The full original calculations passed all of these checks independently
for orbits 17 and 18. Packaging changes only path resolution and the
verification wrapper; no mathematical formulas or normal-basis choices
were changed. The wrapper explicitly checks the minor coefficients against
the certificate files rather than relying solely on a rank report.

Files
-----
verify.py                     single-command entry point
singular_core.py              exact slice and radial-operator calculation
check_invariance.py           commutator and nonlinear stabilizer checks
check_small_operator.py       compact orbit-17 leading-operator certificate
orbit_17_certificate.json     exact minor and checked properties
orbit_18_certificate.json     exact minor and checked properties
leading_operator_17.json      compact rational polynomial formulas
local_elimination_lemma.md    mathematical statement and detailed derivation

Additional independent orbit-20 check
------------------------------------
verify_local20.py contains the explicit four-variable radial operator and
checks L^16(delta_0)=0 by exact arithmetic, including the full q commutator.
It can run with SymPy alone:

  python verify_local20.py

To derive its displayed coefficients again from the ambient Lie algebra:

  python verify_local20.py --rederive --audit-computations /path/to/audit/computations

Both modes were run successfully. The local orbital delta has highest
holomorphic sl2 weight 15. Since each homogeneous constant-coefficient
invariant D_d commutes with L and preserves orbit support, D_d^k delta is
also locally sl2-finite. All orbit-supported locally finite germs have
highest weight at most 15. Therefore D_4^8 delta=0 and D_6^6 delta=0 as well,
because their weights -17 and -21 lie below -15. No inference from an
unverified extension or a regular-branch pole residue is needed here.


==> anc/evii/established/singular/check_invariance.py <==
import sys,pickle
from pathlib import Path
import sympy as S
from singular_core import compute,smat,bracket,DIM,is_k,BASE
n=int(sys.argv[1]) if len(sys.argv)>1 else 17
data,ms,Wi,C=compute(n)
res=pickle.loads((BASE/f'singular_lifting.radial.{n}.pickle').read_bytes())
s=res['s'];xs=res['x'];g=res['g'];h=res['h'];N=len(s);r=len(ms)
ps=[i for i in range(DIM) if not is_k(i)]
from e7lie import RIDX,IDXR
ix={v:i for i,v in enumerate(ps)};Q=S.zeros(54)
for i,p in enumerate(ps):Q[i,ix[RIDX[tuple(-v for v in IDXR[p])]]]=-1
qgrad=2*smat([data['e']],ps).T*Q*smat(data['normal'],ps)
weights=[2-int(w) for w in data['nw']]
check=g*qgrad.T-S.Matrix([w*t for w,t in zip(weights,s)])
assert all(S.expand(v)==0 for v in check),check
print('Commutator check PASS',flush=True)
Z=sum((s[i]*S.Matrix.hstack(C[i],S.zeros(54,N)) for i in range(N)),S.zeros(54))
P=[S.eye(54)[r:,:]]
for k in range(2):P.append((-P[-1]*Z).applyfunc(S.expand))
def actvec(v,p):
    opterms=[]
    for i in range(N):
        for powers,c in S.Poly(v[i],*s).terms():
            if c:opterms.append((i,powers,(-1)**sum(powers)*c))
    out={}
    for powers,b in S.Poly(p,*xs).terms():
        if not b:continue
        for i,ds,c in opterms:
            pw=list(powers);pw[i]+=1;coeff=b*c
            for k,a in enumerate(ds):
                if a>pw[k]:break
                for t in range(a):coeff*=pw[k]-t
                pw[k]-=a
            else:
                key=tuple(pw);out[key]=out.get(key,0)+coeff
    return {pw:c for pw,c in out.items() if c}
fail=[]
for hi,(hh,hw) in enumerate(zip(data['he'],data['hw'])):
    B=Wi*smat([bracket(hh,v) for v in data['normal']],ps)*S.Matrix(s)
    v=sum((pk*B for pk in P),S.zeros(N,1)).applyfunc(S.expand)
    for group in ['inputs','outputs','outputs2']:
        for k,p in enumerate(res[group]):
            val=actvec(v,p)
            if val:fail.append((hi,hw,group,k,len(val)))
print('Invariance failures',fail,flush=True)

assert not fail, fail


==> anc/evii/established/singular/check_small_operator.py <==
import pickle,sympy as S
from pathlib import Path
from singular_core import BASE
r=pickle.loads((BASE/'singular_lifting.radial.17.pickle').read_bytes())
s=r['s'];x=r['x'];g=r['g'];h=r['h'];N=len(x)
opterms=[]
for i in range(N):
 for j in range(N):
  for powers,c in S.Poly(g[i,j],*s).terms():
   if c:opterms.append((i,j,powers,(-1)**sum(powers)*c))
 for powers,c in S.Poly(h[i],*s).terms():
  if c:opterms.append((i,None,powers,(-1)**sum(powers)*c))
def act(p):
 out={}
 for powers,b in S.Poly(p,*x).terms():
  if not b:continue
  degree=sum(powers)+1
  for i,j,ds,c in opterms:
   pw=list(powers);pw[i]+=1
   if j is not None:pw[j]+=1
   coeff=b*c
   for k,a in enumerate(ds):
    if a>pw[k]:break
    for t in range(a):coeff*=pw[k]-t
    pw[k]-=a
   else:
    if sum(pw)==degree:
     key=tuple(pw);out[key]=out.get(key,0)+coeff
 return S.Add(*(c*S.prod(v**k for v,k in zip(x,pw)) for pw,c in out.items() if c))
A,B=r['inputs'];C=B*(x[3]+x[4]+S.Rational(3,4)*x[5]-x[6]/2+x[7]/2)+S.Rational(3,4)*(x[10]*x[2]-x[3]*x[5]+x[3]*x[9]-x[4]*x[5]-x[4]*x[8]+x[6]*x[7])
aa,bb,cc=S.symbols('A B C')
def express(p,degree):
 mons=[aa**i*bb**j*cc**k for k in range(degree//2+1) for i in range(degree-2*k+1) for j in [degree-2*k-i]]
 polys=[S.Poly(m.subs({aa:A,bb:B,cc:C}),*x) for m in mons];P=S.Poly(p,*x)
 terms=sorted(set(P.monoms()).union(*(set(v.monoms()) for v in polys)))
 M=S.Matrix([[v.coeff_monomial(t) for v in polys] for t in terms]);b=S.Matrix([P.coeff_monomial(t) for t in terms])
 sol=M.gauss_jordan_solve(b)[0]
 return S.expand(sum(c*m for c,m in zip(sol,mons)))
ell=express(act(S.Integer(1)),1)
ta=express(act(A),2);tb=express(act(B),2);tc=express(act(C),3)
print('ell',ell,'TA',ta,'TB',tb,'TC',tc,flush=True)
DA=S.expand(ta-ell*aa);DB=S.expand(tb-ell*bb);DC=S.expand(tc-ell*cc)
def T(p):return S.expand(ell*p+DA*S.diff(p,aa)+DB*S.diff(p,bb)+DC*S.diff(p,cc))
print('T3A',T(T(T(aa))),'T3B',T(T(T(bb))),flush=True)
result={'ell':str(ell),'DA':str(DA),'DB':str(DB),'DC':str(DC),'T3A':str(T(T(T(aa)))),'T3B':str(T(T(T(bb))))}
import json
(BASE/'singular_lifting.small.17.json').write_text(json.dumps(result,indent=2))


==> anc/evii/established/singular/leading_operator_17.json <==
{
  "ell": "2*B",
  "DA": "A**2/10 + 5*A*B/2 - 10*C",
  "DB": "3*A*B/4 - 2*B**2/3 - 3*C",
  "DC": "7*A**2*B/80 + 7*A*B**2/24 - A*C/4 - 11*B*C/6",
  "T3A": "3*A**4/500 + 63*A**3*B/25 + 1527*A**2*B**2/40 - 48*A**2*C/5 + 286*A*B**3/9 - 217*A*B*C - 120*B**2*C + 270*C**2",
  "T3B": "9*A**3*B/40 + 111*A**2*B**2/16 - 9*A**2*C/10 + 10*A*B**3 - 87*A*B*C/2 - 40*B**2*C + 63*C**2"
}

==> anc/evii/established/singular/local_elimination_lemma.md <==
# Local elimination of EVII residual orbits 17 and 18

## Statement

Neither orbit 17 nor orbit 18 can be a maximal support orbit of a nonzero element of the global Fourier-nilpotent space M. This conclusion uses the audit's corrected two-factor sl2 local-finiteness reduction and its normal-module data, but no new orbit enumeration. In fact the obstruction occurs at the third holomorphic quadratic-Laplacian application to the two-dimensional holomorphic scalar-weight +1 slice-jet space.

## Coordinate convention and rigorous radial interface

Use the supplied exact Chevalley bracket, rational normal triple (seed=1,maxc=1), and normal basis n_0,...,n_10 of p^f constructed by the supplied normal-calculation algorithm. At each of 17 and 18, n_0 has d-weight -6 and n_1,...,n_10 have d-weight -2. Put s=sum s_i n_i. The corresponding Kazhdan coordinate weights are w=(8,4,...,4).

Choose a complement m to h^e by taking, in the fixed Chevalley-basis order, the pivot columns of h -> p, m -> [m,e]. This has dimension 43. Near (0,0), the map

    F(t,s)=exp(ad(sum t_i m_i))(e+s)

is a local analytic diffeomorphism. Pullback of an H-invariant scalar distribution, expressed relative to the invariant ambient Lebesgue measure, is independent of t. Thus it is a scalar distribution T(s); the usual differential operators on scalar distributions in these coordinates apply, including the derivatives of coefficient functions. There is no assumption that an arbitrary formal normal symbol already lifts.

Let W(s) have columns [m_i,e+s], followed by n_j, and write U(s)=W(s)^(-1), P(s)=the last 11 rows of U(s). Let Q denote the inverse of the ambient invariant form in the p-root basis. The normalization used is B(E_alpha,E_-alpha)=-1; hence Q is minus the opposite-root permutation matrix. Let K(s)=U(s) Q U(s)^t.

For an H-invariant scalar distribution, the ambient holomorphic Laplacian restricts to

    L = sum_ij g_ij(s) partial_i partial_j + sum_i h_i(s) partial_i,
    g=PQP^t,
    h=-P [sum_ab K_ab [m_a,[m_b,e+s]]
           +2 sum_aj K_a,43+j [m_a,n_j]].

The a,b sums run over 1,...,43. This formula is obtained by differentiating the inverse local coordinate map twice. Its first summand is the symmetric t,t Hessian contracted with K; its second is the mixed t,s Hessian. It therefore applies to distributions as an identity of differential operators, not just to smooth invariant functions.

The normal-coordinate weights imply that g_ij has weighted degree w_i+w_j-4 and h_i has degree w_i-4. Consequently g has ordinary degree at most 3 and h has degree at most 1. The finite Taylor calculations in singular_lifting.py therefore recover the entire radial operator. They are not unproved finite truncations.

The nonlinear stabilizer equations are equally explicit:

    v_z(s).partial T=0,
    v_z(s)=P(s)[z,e+s], z in h^e.

All entries are exact rational polynomials. The calculations check these equations on the candidate jets and their first two L-images. They also check the exact radial commutator, not just its constant term: writing q(s)=B(e+s,e+s),

    Lq=108,       g(s) dq(s)=(w_i s_i)_i.

Thus [L,q]=4 E_slice+108, where E_slice=sum_i (w_i/2)s_i partial_i is the ambient Euler field modulo orbit-tangent fields. This fixes the scalar normalization and confirms the sl2 weight convention.

## The weight bound forces L^3=0

A slice delta jet of weighted normal degree A has holomorphic sl2 weight p=3-A/2. Indeed sum_i w_i=48, and (2 E_ambient+54)/2 acts on the jet by 3-A/2. The largest possible holomorphic weight of any distribution germ supported on this orbit is 3. Thus every finite-dimensional holomorphic sl2 submodule has highest weight at most 3. Its p=1 weight space is annihilated by L^3. The antiholomorphic factor does not change this conclusion.

For p=1 the required weighted normal degree is 4. Since the elementary normal weights are 4 and 8, such a germ has ordinary holomorphic order exactly one; no lower same-character correction exists. Its connected-stabilizer invariant symbols form the two-dimensional space recorded in the audit. The nonlinear stabilizer equations introduce no extra obstruction at this first order: exact calculation gives zero for all 15 positive-weight generators, and the weight-zero generators give precisely the recorded linear invariance equations. The ensuing L^3 test is therefore a genuine higher differential-compatibility test on actual local invariant germs.

## Orbit 17: a two-by-two exact witness

Write x_i for partial_i delta at the level of normal derivative symbols and use the audit basis

    A=x10+x2+3x3+3x4+3x5-x6+x7+x8+x9,
    B=x1.

The coefficient rows x2^4 and x1^3 x2 in the ordinary-order-four parts of (L^3 A,L^3 B) are

    [ 3/500      0 ]
    [ 286/9     10 ].

Their determinant is 3/50. Thus L^3 is injective on the full connected-stabilizer p=1 space. The larger connected space having been eliminated, no assertion about component-group invariants is needed.

There is also a compact certificate for these leading coefficients. Put

    C=B(x3+x4+3x5/4-x6/2+x7/2)
      +(3/4)(x10*x2-x3*x5+x3*x9-x4*x5-x4*x8+x6*x7).

The operator induced by L on the highest ordinary transverse order is the first-order operator T=ell+D on C[A,B,C], with ell=2B and

    D(A)=A^2/10+(5/2)AB-10C,
    D(B)=(3/4)AB-(2/3)B^2-3C,
    D(C)=7A^2B/80+7AB^2/24-AC/4-11BC/6.

It follows by polynomial differentiation that

    T^3 A=3A^4/500+63A^3B/25+1527A^2B^2/40
          -48A^2C/5+286AB^3/9-217ABC-120B^2C+270C^2,
    T^3 B=9A^3B/40+111A^2B^2/16-9A^2C/10
          +10AB^3-87ABC/2-40B^2C+63C^2.

These formulas immediately give the displayed minor, and avoid relying on a large unexplained rank output.

## Orbit 18: independent rational computation

The audit basis here is

    A=3x10/2+x2-x3/2+x4/2-x5-3x6/2-x7+x9/2,
    B=x1-x10/2-x3/2+x4/2+x6/2-x8+x9/2.

The coefficient rows x1^4 and x3^4 in the ordinary-order-four parts of (L^3 A,L^3 B) are

    [ -354111/125000   -763911/125000 ]
    [    -192/15625      -192/15625  ].

Their determinant is -393408/9765625, again nonzero. The same exact q-commutator check passes. The full nonlinear stabilizer check passes for both candidate germs and their first two L-images: the list of invariance failures is empty, independently at orbit 18 as at orbit 17.

## Consequence for maximal support

Let an element of M have maximal support orbit 17 or 18. The corrected finite-dimensional sl2 x sl2 reduction supplies a nonzero weight-(1,1) element on its orbit germ, since all possible finite irreducibles there have odd highest weights at most 3. Its holomorphic slice factor belongs to the two-dimensional space above and must be killed by L^3. The injective matrix contradicts nonvanishing. Hence both residual orbits are eliminated.

This is a local elimination lemma. It neither constructs a global Fourier-compatible distribution nor settles orbit 20 or extension from the regular orbits.

## Reproducibility

Primary scripts: singular_lifting.py; singular_lifting.check.py; singular_lifting.small.py. All arithmetic is rational SymPy arithmetic using the audit's Chevalley structure constants. Artifacts singular_lifting.radial.17.pickle and .18.pickle contain the full g,h operators, input jets, and their first three images; singular_lifting.small.17.json contains the compact leading-operator certificate. No nilpotent-orbit enumeration is performed.


==> anc/evii/established/singular/orbit_17_certificate.json <==
{
  "orbit": 17,
  "arithmetic": "exact rational",
  "normal_weights": [
    8,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
  ],
  "holomorphic_weight": 1,
  "weighted_normal_degree": 4,
  "invariant_inputs": [
    "x10+x2+3*x3+3*x4+3*x5-x6+x7+x8+x9",
    "x1"
  ],
  "operator": "L^3",
  "coefficient_rows": [
    "x2^4",
    "x1^3*x2"
  ],
  "minor": [
    [
      "3/500",
      "0"
    ],
    [
      "286/9",
      "10"
    ]
  ],
  "determinant": "3/50",
  "rank": 2,
  "kernel_dimension": 0,
  "checks": {
    "nonlinear_input_invariance": "PASS",
    "nonlinear_L_image_invariance": "PASS",
    "nonlinear_L2_image_invariance": "PASS",
    "all_stabilizer_generators_checked": 36,
    "positive_weight_stabilizer_generators": 15,
    "Lq_equals_108": "PASS",
    "g_dq_equals_weighted_Euler_vector": "PASS",
    "Kazhdan_coefficient_weights": "PASS"
  },
  "conclusion": "No locally Fourier-finite weight +1 germ survives; orbit cannot be maximal support in M."
}

==> anc/evii/established/singular/orbit_18_certificate.json <==
{
  "orbit": 18,
  "arithmetic": "exact rational",
  "normal_weights": [
    8,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
  ],
  "holomorphic_weight": 1,
  "weighted_normal_degree": 4,
  "invariant_inputs": [
    "3*x10/2+x2-x3/2+x4/2-x5-3*x6/2-x7+x9/2",
    "x1-x10/2-x3/2+x4/2+x6/2-x8+x9/2"
  ],
  "operator": "L^3",
  "coefficient_rows": [
    "x1^4",
    "x3^4"
  ],
  "minor": [
    [
      "-354111/125000",
      "-763911/125000"
    ],
    [
      "-192/15625",
      "-192/15625"
    ]
  ],
  "determinant": "-393408/9765625",
  "rank": 2,
  "kernel_dimension": 0,
  "checks": {
    "nonlinear_input_invariance": "PASS",
    "nonlinear_L_image_invariance": "PASS",
    "nonlinear_L2_image_invariance": "PASS",
    "all_stabilizer_generators_checked": 36,
    "positive_weight_stabilizer_generators": 15,
    "Lq_equals_108": "PASS",
    "g_dq_equals_weighted_Euler_vector": "PASS",
    "Kazhdan_coefficient_weights": "PASS"
  },
  "conclusion": "No locally Fourier-finite weight +1 germ survives; orbit cannot be maximal support in M."
}

==> anc/evii/established/singular/orbit_20_certificate.json <==
{
  "orbit": 20,
  "arithmetic": "exact rational",
  "normal_coordinate_weights": [8, 6, 6, 4],
  "holomorphic_weight_of_orbital_delta": 15,
  "quadratic_operator_power": 16,
  "monomial_counts_at_successive_powers": [1, 2, 3, 4, 5, 7, 8, 10, 11, 13, 14, 16, 17, 19, 20, 0],
  "L16_delta_zero": true,
  "checks": {
    "ambient_root_theoretic_rederivation_of_displayed_radial_operator": "PASS",
    "Lq_equals_108": "PASS",
    "g_dq_equals_weighted_Euler_vector": "PASS",
    "Kazhdan_coefficient_weights": "PASS",
    "direct_iterated_delta_action": "PASS"
  },
  "higher_invariant_powers": {
    "D4": 8,
    "D6": 6,
    "justification": "Commutation with L, orbit support, sl2 local finiteness, and the local highest-weight bound 15."
  }
}


==> anc/evii/established/singular/singular_core.py <==
"""Exact local slice jet checks at residual orbits 17/18; no enumeration."""
import sys,json,pickle
from pathlib import Path
import sympy as S
import os
HERE=Path(__file__).resolve().parent
def locate_audit():
    explicit=os.environ.get('EVII_AUDIT_COMPUTATIONS')
    if explicit:
        path=Path(explicit).resolve()
        if (path/'check_normal.py').is_file(): return path
        raise FileNotFoundError('EVII_AUDIT_COMPUTATIONS must contain check_normal.py')
    for root in [HERE,*HERE.parents]:
        for tail in ['audit/computations','work/audit/computations','verification/audit/computations']:
            path=root/tail
            if (path/'check_normal.py').is_file(): return path
    raise FileNotFoundError('Set EVII_AUDIT_COMPUTATIONS to the audit computations directory')
BASE=Path(os.environ.get('EVII_RESULTS_DIR',str(HERE/'results'))).resolve()
BASE.mkdir(parents=True,exist_ok=True)
sys.path.insert(0,str(locate_audit()))
from check_normal import smat,invariants_at
from centralizers import *

def build(n):
    lab=labels_of(n); inv=invariants(lab)
    e,f,d=normal_triple(lab,seed=1,maxc=1)
    he=[];hw=[];normal=[];nw=[];projections={}
    for w in sorted(inv['h']):
        for v in kernel_ad(e,subspace(lab,0,w)):
            he.append(v);hw.append(w)
    for w in sorted(inv['p']):
        ids=subspace(lab,1,w)
        images=[bracket(e,{i:1}) for i in subspace(lab,0,w-2)]
        ib=[]
        if images:
            piv=smat(images,ids).rref()[1]
            ib=[images[j] for j in piv]
        nb=kernel_ad(f,ids)
        mat=smat(ib+nb,ids)
        assert mat.rows==mat.cols and mat.det()!=0
        projections[w]=(ids,mat.inv()[len(ib):,:],list(range(len(normal),len(normal)+len(nb))))
        normal.extend(nb);nw.extend([w]*len(nb))
    acts=[]
    for h,wh in zip(he,hw):
        act=S.zeros(len(normal))
        for j,(v,w) in enumerate(zip(normal,nw)):
            br=bracket(h,v)
            if not br:continue
            ids,proj,inds=projections[w+wh]
            col=proj*smat([br],ids)
            for k,k0 in enumerate(inds):act[k0,j]=col[k]
        acts.append(act)
    return dict(orbit=n,labels=lab,inv=inv,e=e,f=f,d=d,he=he,hw=hw,normal=normal,nw=nw,acts=acts)

def compute(n):
    cache=BASE/f'singular_lifting.{n}.pickle'
    if cache.exists(): data=pickle.loads(cache.read_bytes())
    else:
        data=build(n)
        cache.write_bytes(pickle.dumps(data))
    e=data['e'];ns=data['normal'];he=data['he'];hw=data['hw'];N=len(ns)
    ps=[i for i in range(DIM) if not is_k(i)]
    hs=[i for i in range(DIM) if is_k(i)]
    tang=[bracket({i:1},e) for i in hs]
    piv=smat(tang,ps).rref()[1]
    ms=[{hs[i]:1} for i in piv];r=len(ms)
    W=smat([tang[i] for i in piv]+ns,ps);Wi=W.inv();P=Wi[r:,:]
    assert W.shape==(54,54)
    # W(s) = W + sum s_j A_j. Tangential coefficients are eliminated.
    C=[Wi*smat([bracket(m,v) for m in ms],ps) for v in ns]
    rows=[]
    for h,w in zip(he,hw):
        if w!=4:continue
        B=Wi*smat([bracket(h,v) for v in ns],ps)
        # v_h^(2)_i=-sum_{j,k}s_j s_k [C_j B_{tangent,k}]_{r+i}.
        # grad(div(v_h^(2)))_a is sum_i d_i d_a v_i.
        row=[]
        for a in range(N):
            val=0
            for i in range(N):
                val-= (C[i][r+i,:]*B[:r,a])[0]+(C[a][r+i,:]*B[:r,i])[0]
            row.append(S.factor(val))
        rows.append(row)
    R=S.Matrix(rows)
    mons,ib,polys=invariants_at(data,4)
    V=S.Matrix(N,len(ib),lambda i,j:sum(ib[j][k]*mon[i] for k,mon in enumerate(mons)))
    obs=R*V
    out={'orbit':n,'linear_invariants':[str(p) for p in polys],
         'nonlinear_invariance_obstruction':str(obs),'rank':int(obs.rank()),
         'kernel':[str(v) for v in obs.nullspace()]}
    print(json.dumps(out,indent=2),flush=True)
    (BASE/f'singular_lifting.{n}.json').write_text(json.dumps(out,indent=2))
    return data,ms,Wi,C

def radial(n):
    data,ms,Wi,C=compute(n)
    e=data['e'];ns=data['normal'];N=len(ns);r=len(ms)
    ps=[i for i in range(DIM) if not is_k(i)];ix={v:i for i,v in enumerate(ps)}
    Q=S.zeros(54)
    for i,p in enumerate(ps):Q[i,ix[RIDX[tuple(-v for v in IDXR[p])]]]=-1
    K0=Wi*Q*Wi.T
    Cz=[S.Matrix.hstack(c,S.zeros(54,N)) for c in C]
    K1=[-c*K0-K0*c.T for c in Cz]
    def ss(v):return smat([v],ps)
    D0=[[ss(bracket(mi,bracket(mj,e))) for mj in ms] for mi in ms]
    E=[[ss(bracket(mi,nj)) for nj in ns] for mi in ms]
    def contract(K,D):
        v=S.zeros(54,1)
        for i in range(r):
            for j in range(r):
                if K[i,j]:v+=K[i,j]*D[i][j]
            for j in range(N):
                if K[i,r+j]:v+=2*K[i,r+j]*E[i][j]
        return v
    S0=contract(K0,D0)
    h0=-Wi[r:,:]*S0
    h1=[]
    for a in range(N):
        vv=contract(K1[a],D0)
        for i in range(r):
            for j in range(r):
                if K0[i,j]:vv+=K0[i,j]*ss(bracket(ms[i],bracket(ms[j],ns[a])))
        h1.append(Cz[a][r:,:]*Wi*S0-Wi[r:,:]*vv)
    s=S.symbols(f's0:{N}')
    Z=sum((s[i]*Cz[i] for i in range(N)),S.zeros(54))
    # To cubic order, P=(1-Z+Z^2-Z^3)_{normal,*}; metric is P K0 P^t.
    Ps=[S.eye(54)[r:,:]]
    for k in range(3):Ps.append(((-Ps[-1]*Z).applyfunc(S.expand)))
    gg=S.zeros(N)
    for k in range(4):
        for j in range(k+1):gg+=Ps[j]*K0*Ps[k-j].T
    gg=gg.applyfunc(S.expand)
    hh=h0+sum((s[i]*h1[i] for i in range(N)),S.zeros(N,1))
    evec=smat([e],ps);nv=smat(ns,ps)
    qgrad=2*evec.T*Q*nv
    assert S.expand((qgrad*hh)[0])==108,(qgrad*hh)[0]
    # grading proves omitted Taylor terms vanish; verify displayed weights.
    weights=[2-int(w) for w in data['nw']]
    for i in range(N):
        for j in range(N):
            for powers,c in S.Poly(gg[i,j],*s).terms():
                if c:assert sum(a*w for a,w in zip(powers,weights))==weights[i]+weights[j]-4
        for powers,c in S.Poly(hh[i],*s).terms():
            if c:assert sum(a*w for a,w in zip(powers,weights))==weights[i]-4
    xs=S.symbols(f'x0:{N}')
    opterms=[]
    for i in range(N):
        for j in range(N):
            for powers,c in S.Poly(gg[i,j],*s).terms():
                if c:opterms.append((i,j,powers,(-1)**sum(powers)*c))
        for powers,c in S.Poly(hh[i],*s).terms():
            if c:opterms.append((i,None,powers,(-1)**sum(powers)*c))
    def act(p):
        out={}
        for powers,b in S.Poly(p,*xs).terms():
            if not b:continue
            for i,j,ds,c in opterms:
                pw=list(powers);pw[i]+=1
                if j is not None:pw[j]+=1
                coeff=b*c
                for k,a in enumerate(ds):
                    if a>pw[k]:break
                    for t in range(a):coeff*=pw[k]-t
                    pw[k]-=a
                else:
                    key=tuple(pw);out[key]=out.get(key,0)+coeff
        return S.Add(*(c*S.prod(x**k for x,k in zip(xs,pw)) for pw,c in out.items() if c))
    polys=invariants_at(data,4)[2]
    outs=[act(p) for p in polys]; outs2=[act(p) for p in outs];outs3=[act(p) for p in outs2]
    print('h=',list(hh),flush=True)
    print('Delta=',outs,flush=True)
    terms=sorted(set().union(*(set(S.Poly(p,*xs).monoms()) for p in outs3)))
    matrix=S.Matrix([[S.Poly(p,*xs).coeff_monomial(m) for p in outs3] for m in terms])
    print('Delta3 rank=',matrix.rank(),'kernel',matrix.nullspace(),flush=True)
    cache=dict(s=s,x=xs,g=gg,h=hh,inputs=polys,outputs=outs,outputs2=outs2,outputs3=outs3,
               delta3rank=matrix.rank(),delta3kernel=matrix.nullspace())
    (BASE/f'singular_lifting.radial.{n}.pickle').write_bytes(pickle.dumps(cache))
    (BASE/f'singular_lifting.radial.{n}.txt').write_text('g='+str(gg)+'\nh='+str(hh)+'\nDelta='+str(outs)+'\nDelta2='+str(outs2)+'\nDelta3='+str(outs3)+'\nDelta3rank='+str(matrix.rank()))
    return cache

if __name__=='__main__':
    for n in [int(v) for v in sys.argv[1:]] or [17,18]:radial(n)


==> anc/evii/established/singular/verify.py <==
"""Reproduce the two exact local-elimination certificates."""
import argparse,json,os,subprocess,sys
from pathlib import Path

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--audit-computations',type=Path,
                        help='Directory containing the supplied audit check_normal.py')
    parser.add_argument('--output',type=Path,help='Generated cache/results directory')
    parser.add_argument('--orbit',type=int,choices=[17,18],action='append',
                        help='Repeat to select orbits; default is both')
    args=parser.parse_args()
    if args.audit_computations:
        os.environ['EVII_AUDIT_COMPUTATIONS']=str(args.audit_computations.resolve())
    if args.output:os.environ['EVII_RESULTS_DIR']=str(args.output.resolve())
    import singular_core as core
    import sympy as S
    here=Path(__file__).resolve().parent
    for n in args.orbit or [17,18]:
        result=core.radial(n)
        cert=json.loads((here/f'orbit_{n}_certificate.json').read_text())
        xs=result['x']; local={str(x):x for x in xs}
        rows=[S.sympify(m.replace('^','**'),locals=local) for m in cert['coefficient_rows']]
        actual=S.Matrix([[S.Poly(p,*xs).coeff_monomial(m) for p in result['outputs3']]
                         for m in rows])
        expected=S.Matrix([[S.Rational(c) for c in row] for row in cert['minor']])
        assert actual==expected,(actual,expected)
        assert actual.det()==S.Rational(cert['determinant'])!=0
        assert result['delta3rank']==2 and not result['delta3kernel']
        subprocess.run([sys.executable,str(here/'check_invariance.py'),str(n)],check=True)
        print(f'Orbit {n}: exact minor and all checks PASS',flush=True)
    if 17 in (args.orbit or [17,18]):
        subprocess.run([sys.executable,str(here/'check_small_operator.py')],check=True)
    print('Both selected local elimination calculations are complete.',flush=True)

if __name__=='__main__':main()


==> anc/evii/established/singular/verify_local20.py <==
"""Independent exact local20 check: L^16 delta_0=0 on the Slodowy slice.

The displayed g,h were derived by singular_core.radial(20) from the ambient
inverse-coordinate formula; this short certificate verifies their consequence.
Use --rederive to reconstruct and compare the root-theoretic radial operator.
"""
import argparse,json,os
from pathlib import Path
import sympy as S

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--rederive',action='store_true')
    parser.add_argument('--audit-computations',type=Path)
    args=parser.parse_args()
    if args.audit_computations:
        os.environ['EVII_AUDIT_COMPUTATIONS']=str(args.audit_computations.resolve())
    s=S.symbols('s0:4');s0,s1,s2,s3=s;R=S.Rational
    g=S.Matrix([
      [R(14,15)*s0*s3-R(3,2)*s1*s2-R(64,15)*s3**3,
       -R(26,15)*s1*s3,-R(26,15)*s2*s3,-R(3,10)*s0],
      [-R(26,15)*s1*s3,0,-s0/2-R(16,9)*s3**2,-R(9,40)*s1],
      [-R(26,15)*s2*s3,-s0/2-R(16,9)*s3**2,0,-R(9,40)*s2],
      [-R(3,10)*s0,-R(9,40)*s1,-R(9,40)*s2,-R(3,20)*s3]])
    h=S.Matrix([-R(52,15)*s3,0,0,-R(81,20)])
    if args.rederive:
        import singular_core as core
        actual=core.radial(20)
        assert actual['g']==g and actual['h']==h
    qgrad=S.Matrix([0,0,0,-R(80,3)])
    assert g*qgrad==S.Matrix([8*s0,6*s1,6*s2,4*s3])
    assert (qgrad.T*h)[0]==108
    opterms=[]
    for i in range(4):
        for j in range(4):
            for powers,c in S.Poly(g[i,j],*s).terms():
                if c:opterms.append((i,j,powers,(-1)**sum(powers)*c))
        for powers,c in S.Poly(h[i],*s).terms():
            if c:opterms.append((i,None,powers,(-1)**sum(powers)*c))
    def act(p):
        out={}
        for powers,b in p.items():
            for i,j,ds,c in opterms:
                pw=list(powers);pw[i]+=1
                if j is not None:pw[j]+=1
                coeff=b*c
                for k,a in enumerate(ds):
                    if a>pw[k]:break
                    for t in range(a):coeff*=pw[k]-t
                    pw[k]-=a
                else:
                    key=tuple(pw);out[key]=out.get(key,0)+coeff
        return {k:v for k,v in out.items() if v}
    p={(0,0,0,0):S.Integer(1)};counts=[]
    for k in range(1,17):
        p=act(p);counts.append(len(p))
    expected=[1,2,3,4,5,7,8,10,11,13,14,16,17,19,20,0]
    assert counts==expected and not p
    print(json.dumps({'orbit':20,'L16_delta_zero':True,
                      'monomial_counts':counts,'commutator':'PASS'},indent=2))

if __name__=='__main__':main()


==> anc/evii/established/slice17.json <==
{
  "weights": [
    -6,
    -2,
    -2,
    -2,
    -2,
    -2,
    -2,
    -2,
    -2,
    -2,
    -2
  ],
  "P2": "54*s1 + 18*s10 + 18*s2 + 18*s3 - 18*s4 - 144*s5 - 18*s6 + 18*s7 + 162*s8 - 162*s9",
  "P4": "144*s0 + 180*s1**2 + 120*s1*s10 + 120*s1*s2 + 120*s1*s3 - 120*s1*s4 - 480*s1*s5 - 120*s1*s6 + 120*s1*s7 + 600*s1*s8 - 600*s1*s9 + 20*s10**2 + 152*s10*s2 + 40*s10*s3 - 40*s10*s4 - 592*s10*s5/3 - 40*s10*s6 + 40*s10*s7 + 712*s10*s8/3 - 712*s10*s9/3 + 20*s2**2 + 40*s2*s3 - 40*s2*s4 - 592*s2*s5/3 - 40*s2*s6 + 40*s2*s7 + 712*s2*s8/3 - 712*s2*s9/3 + 20*s3**2 - 40*s3*s4 - 592*s3*s5/3 - 40*s3*s6 + 40*s3*s7 + 712*s3*s8/3 - 376*s3*s9/3 + 20*s4**2 + 592*s4*s5/3 + 40*s4*s6 - 40*s4*s7 - 1048*s4*s8/3 + 712*s4*s9/3 + 2912*s5**2/3 + 368*s5*s6/3 - 368*s5*s7/3 - 5968*s5*s8/3 + 5968*s5*s9/3 + 20*s6**2 + 72*s6*s7 - 488*s6*s8/3 + 488*s6*s9/3 + 20*s7**2 + 488*s7*s8/3 - 488*s7*s9/3 + 3116*s8**2/3 - 6232*s8*s9/3 + 3116*s9**2/3",
  "Nplus": "-6*s1 - 2*s10 - 2*s2 - 2*s3 + 2*s4 + 8*s5/3 + 2*s6 - 2*s7 - 14*s8/3 + 14*s9/3",
  "Nminus": "-3*s0 + 3*s10*s2 - s10*s5 + s10*s8 - s10*s9 - s2*s5 + s2*s8 - s2*s9 - s3*s5 + s3*s8 + 2*s3*s9 + s4*s5 - 4*s4*s8 + s4*s9 + 2*s5**2 - s5*s6 + s5*s7 - s5*s8 + s5*s9 + 3*s6*s7 + s6*s8 - s6*s9 - s7*s8 + s7*s9 - s8**2 + 2*s8*s9 - s9**2",
  "P6norm": "2*(9*s1 + 3*s10 + 3*s2 + 3*s3 - 3*s4 - 4*s5 - 3*s6 + 3*s7 + 7*s8 - 7*s9)*(3*s0 - 3*s10*s2 + s10*s5 - s10*s8 + s10*s9 + s2*s5 - s2*s8 + s2*s9 + s3*s5 - s3*s8 - 2*s3*s9 - s4*s5 + 4*s4*s8 - s4*s9 - 2*s5**2 + s5*s6 - s5*s7 + s5*s8 - s5*s9 - 3*s6*s7 - s6*s8 + s6*s9 + s7*s8 - s7*s9 + s8**2 - 2*s8*s9 + s9**2)/3",
  "e": {
    "40": "-1",
    "45": "-1",
    "49": "1",
    "53": "-1",
    "54": "1",
    "56": "1",
    "57": "1",
    "59": "1",
    "60": "-1",
    "62": "-1",
    "63": "1",
    "64": "-1",
    "65": "1",
    "66": "1",
    "67": "-1",
    "68": "1",
    "70": "1",
    "77": "-1",
    "83": "-1",
    "89": "1",
    "95": "-1",
    "96": "-1",
    "101": "-1",
    "106": "-1",
    "111": "1",
    "115": "-1"
  },
  "normal_basis": [
    {
      "132": "1"
    },
    {
      "14": "1",
      "20": "-2",
      "26": "-2",
      "32": "1",
      "38": "1",
      "43": "-1",
      "52": "1"
    },
    {
      "7": "-1/9",
      "14": "1/3",
      "20": "-5/9",
      "26": "-5/9",
      "32": "2/3",
      "33": "1/9",
      "38": "2/3",
      "43": "-2/3",
      "48": "2/9",
      "103": "1",
      "108": "-1",
      "112": "-1",
      "119": "1"
    },
    {
      "7": "-1/9",
      "14": "1/3",
      "20": "-5/9",
      "26": "-8/9",
      "32": "1/3",
      "33": "-2/9",
      "38": "1/3",
      "43": "-2/3",
      "48": "-4/9",
      "117": "-1",
      "122": "1"
    },
    {
      "7": "1/9",
      "14": "-1/3",
      "20": "2/9",
      "26": "5/9",
      "32": "-1/3",
      "33": "2/9",
      "43": "1/3",
      "48": "4/9",
      "117": "1",
      "125": "1"
    },
    {
      "7": "8/9",
      "14": "-2/3",
      "20": "4/9",
      "26": "4/9",
      "32": "-2/3",
      "33": "-8/9",
      "38": "-2/3",
      "43": "2/3",
      "48": "8/9",
      "103": "-1",
      "108": "1",
      "112": "1",
      "116": "-1",
      "117": "1",
      "120": "1",
      "123": "1",
      "126": "1"
    },
    {
      "7": "-1/9",
      "14": "-2/3",
      "20": "7/9",
      "26": "7/9",
      "32": "-1/3",
      "33": "-2/9",
      "48": "-1/9",
      "103": "-1",
      "120": "1",
      "123": "1",
      "127": "1"
    },
    {
      "7": "1/9",
      "14": "1/3",
      "20": "-4/9",
      "26": "-4/9",
      "32": "2/3",
      "33": "-1/9",
      "38": "1/3",
      "43": "-1/3",
      "48": "-2/9",
      "117": "-1",
      "128": "1"
    },
    {
      "7": "-5/9",
      "14": "4/3",
      "20": "-13/9",
      "26": "-16/9",
      "32": "4/3",
      "33": "5/9",
      "38": "1",
      "43": "-2/3",
      "48": "-5/9",
      "103": "1",
      "112": "-1",
      "116": "1",
      "117": "-1",
      "120": "-2",
      "123": "-1",
      "129": "1"
    },
    {
      "7": "5/9",
      "14": "-4/3",
      "20": "10/9",
      "26": "13/9",
      "32": "-4/3",
      "33": "-5/9",
      "38": "-4/3",
      "43": "1",
      "48": "5/9",
      "103": "-1",
      "108": "1",
      "112": "2",
      "116": "-1",
      "117": "1",
      "120": "1",
      "130": "1"
    },
    {
      "7": "-1/9",
      "14": "2/3",
      "20": "-8/9",
      "26": "-8/9",
      "32": "1/3",
      "33": "-2/9",
      "38": "1/3",
      "43": "-1/3",
      "48": "-1/9",
      "117": "-1",
      "131": "1"
    }
  ],
  "isotropic_sample": {
    "s1": "-1/3",
    "s2": "1"
  },
  "isotropic_sample_orbit_dimension": 50,
  "after_P2_P4_c": "-40*(s5 - s8 + s9)/3",
  "after_P2_P4_Q": "-8*(-6*s10*s2 + 2*s10*s5 - 2*s10*s8 + 2*s10*s9 + 2*s2*s5 - 2*s2*s8 + 2*s2*s9 + 2*s3*s5 - 2*s3*s8 - 4*s3*s9 - 2*s4*s5 + 8*s4*s8 - 2*s4*s9 - 25*s5**2 + 2*s5*s6 - 2*s5*s7 + 44*s5*s8 - 44*s5*s9 - 6*s6*s7 - 2*s6*s8 + 2*s6*s9 + 2*s7*s8 - 2*s7*s9 - 19*s8**2 + 38*s8*s9 - 19*s9**2)/9",
  "Q_rank": 9,
  "Q_restricted_c0_rank": 8,
  "dual_norm_c": "8"
}

==> anc/evii/established/slice17.py <==
import sys,pickle,json
from pathlib import Path
import sympy as S
base=Path(__file__).resolve().parent/'audit/computations'
sys.path.insert(0,str(base))
from check_normal import build
from centralizers import *
p=base/'normal_17.pickle'
d=pickle.loads(p.read_bytes()) if p.exists() else build(17)
normal=d['normal'];xs=S.symbols('s0:11');v=dict(d['e'])
for x,n in zip(xs,normal):
    for k,c in n.items():v[k]=v.get(k,0)+x*c
xp={k:c for k,c in v.items() if IDXR[k][6]==1}
xm={k:c for k,c in v.items() if IDXR[k][6]==-1}
plus=[k for k in IDXR if IDXR[k][6]==1]
cols=[bracket(xp,bracket(xm,{k:1})) for k in plus]
L=S.Matrix(len(plus),len(plus),lambda i,j:S.expand(cols[j].get(plus[i],0)))
print('matrix built',flush=True)
P2=S.expand(S.trace(L));P4=S.expand(S.trace(L*L))
cert=json.loads(Path(__file__).with_name('regular_slice.json').read_text())
Ns=[]
for sign,vec in [(1,xp),(-1,xm)]:
    Ns.append(S.expand(sum(S.sympify(m['coefficient'])*S.prod(vec.get(k,0) for k in m['root_indices']) for m in cert['cubic_norms'][str(sign)])))
P6=S.factor(Ns[0]*Ns[1])
print('weights',d['nw'],'P2',P2,'P4',P4,'Nplus',Ns[0],'Nminus',Ns[1],'P6',P6,sep='\n',flush=True)
out={'weights':list(map(int,d['nw'])),'P2':str(P2),'P4':str(P4),'Nplus':str(Ns[0]),'Nminus':str(Ns[1]),'P6norm':str(P6),'e':{str(k):str(v) for k,v in d['e'].items()},'normal_basis':[{str(k):str(v) for k,v in b.items()} for b in normal]}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2))
point_sub={x:S.Integer(0) for x in xs};point_sub[xs[2]]=S.Integer(1);point_sub[xs[1]]=S.Rational(-1,3)
pt={k:Fr(S.Rational(S.expand(c).subs(point_sub))) for k,c in v.items() if S.expand(c).subs(point_sub)}
his=[i for i in range(DIM) if is_k(i)];pis=[i for i in range(DIM) if not is_k(i)]
point_rank=rank(ad_matrix(pt,his,pis))
print('isotropic sample orbit dimension',point_rank,flush=True)
out.update({'isotropic_sample':{str(x):str(c) for x,c in point_sub.items() if c},'isotropic_sample_orbit_dimension':point_rank})
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2))
solvea=S.solve(P2,xs[1])[0]
solveb=S.solve(P4.subs(xs[1],solvea),xs[0])[0]
c=S.factor(Ns[0].subs(xs[1],solvea))
Q=S.factor(Ns[1].subs(xs[1],solvea).subs(xs[0],solveb))
zs=[x for x in xs if x not in [xs[0],xs[1]]]
M=S.hessian(Q,zs)/2
ell=S.Matrix([S.diff(c,x) for x in zs])
K=S.Matrix([list(ell)]).nullspace()
K=S.Matrix.hstack(*K)
print('after P2=P4=0: c=',c,'Q=',Q,'rankQ=',M.rank(),'rankQ|ker c=',(K.T*M*K).rank(),'ell inverseQ ell=',S.factor((ell.T*M.inv()*ell)[0]),sep='\n',flush=True)
out.update({'after_P2_P4_c':str(c),'after_P2_P4_Q':str(Q),'Q_rank':M.rank(),'Q_restricted_c0_rank':(K.T*M*K).rank(),'dual_norm_c':str(S.factor((ell.T*M.inv()*ell)[0]))})
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2))


==> anc/evii/helpers/centralizers.py <==
"""Exact (over Q) normal triples and triple centralizers c_k(e,d,f) for all 22 EVII orbits,
with focus on orbits 15 and 20 (LXY Lemmas 7.8, 7.10)."""
import random, sys
import sympy
from fractions import Fraction as Fr
from e7lie import *
from dok_table import DOK, labels_of, invariants


def lin_comb(basis_vecs, idxs):
    return [vec_from(v, idxs) for v in basis_vecs]


def coords_in(vecs_sparse, target_sparse, idxs):
    """solve sum a_j vecs_j = target, all in span of idxs."""
    pos = {t: i for i, t in enumerate(idxs)}
    M = [[Fr(0)] * len(vecs_sparse) for _ in idxs]
    for j, v in enumerate(vecs_sparse):
        for k, c in v.items():
            M[pos[k]][j] = Fr(c)
    b = [Fr(0)] * len(idxs)
    for k, c in target_sparse.items():
        b[pos[k]] = Fr(c)
    return solve(M, b, len(vecs_sparse))


def normal_triple(labels, seed=0, maxc=4):
    rng = random.Random(seed)
    p2 = subspace(labels, 1, 2)
    pm2 = subspace(labels, 1, -2)
    k0 = subspace(labels, 0, 0)
    d = d_vector(labels)
    for attempt in range(50):
        e = {i: Fr(rng.choice([v for v in range(-maxc, maxc + 1) if v != 0])) for i in p2}
        # open orbit check: rank of ad e : k0 -> p2 equals dim p2
        M = ad_matrix(e, k0, p2)
        if rank(M) != len(p2):
            continue
        Mf = ad_matrix(e, pm2, k0)
        b = [d.get(i, Fr(0)) if i < 7 else Fr(0) for i in k0]
        x = solve(Mf, b, len(pm2))
        if x is None:
            continue
        f = vec_from(x, pm2)
        # verify triple
        assert bracket(e, f) == {k: v for k, v in d.items() if v != 0}
        assert bracket(d, e) == {k: 2 * v for k, v in e.items()}
        assert bracket(d, f) == {k: -2 * v for k, v in f.items()}
        return e, f, d
    raise RuntimeError("no triple")


def kernel_ad(e, src, tgt_parity_deg=None):
    # target: compute full image coords
    imgs = [bracket(e, {s: 1}) for s in src]
    tgt = sorted(set(k for im in imgs for k in im))
    if not tgt:
        return [{s: Fr(1)} for s in src]
    M = ad_matrix(e, src, tgt)
    ns = nullspace(M, len(src))
    return [vec_from(v, src) for v in ns]


def span_rank(vecs):
    idxs = sorted(set(k for v in vecs for k in v))
    if not idxs:
        return 0
    M = [[Fr(v.get(i, 0)) for i in idxs] for v in vecs]
    return rank(M)


def matrix_of_ad(z, basis):
    """matrix of ad z on span(basis) (assumed invariant), in that basis."""
    idxs = sorted(set(k for v in basis for k in v) | set(k for b in basis for k in bracket(z, b)))
    cols = []
    for b in basis:
        img = bracket(z, b)
        c = coords_in(basis, img, idxs)
        if c is None:
            raise ValueError("not invariant")
        cols.append(c)
    n = len(basis)
    return sympy.Matrix(n, n, lambda i, j: sympy.Rational(cols[j][i].numerator, cols[j][i].denominator))


def analyze(n, verbose=True, seed=0):
    labels = labels_of(n)
    inv = invariants(labels)
    e, f, d = normal_triple(labels, seed=seed)
    k0 = subspace(labels, 0, 0)
    c = kernel_ad(e, k0)
    # check c centralizes f and d
    for v in c:
        assert bracket(v, f) == {} and bracket(v, d) == {}
    dimc = len(c)
    # center
    # [x, c_j] = 0 for all j, x = sum a_i c_i
    rows = []
    allidx = set()
    br = [[bracket(ci, cj) for cj in c] for ci in c]
    for j in range(dimc):
        idxs = sorted(set(k for i in range(dimc) for k in br[i][j]))
        for k in idxs:
            rows.append([Fr(br[i][j].get(k, 0)) for i in range(dimc)])
    ns = nullspace(rows, dimc) if rows else [[Fr(int(i == j)) for i in range(dimc)] for j in range(dimc)]
    center = []
    for v in ns:
        z = {}
        for a, ci in zip(v, c):
            for k, x in ci.items():
                z[k] = z.get(k, 0) + a * x
        center.append({k: x for k, x in z.items() if x != 0})
    derived = [br[i][j] for i in range(dimc) for j in range(i + 1, dimc) if br[i][j]]
    dimder = span_rank(derived) if derived else 0
    out = dict(n=n, dimc=dimc, mh0=inv['mh'][0], dimcenter=len(center), dimderived=dimder)
    # rank of derived algebra: centralizer dim of a random element of derived algebra within derived algebra
    if derived and dimder > 0:
        # basis of derived
        idxs = sorted(set(k for v in derived for k in v))
        M = [[Fr(v.get(i, 0)) for i in idxs] for v in derived]
        R, piv = rref(M)
        dbasis = [vec_from(r, idxs) for r in R]
        rng = random.Random(5)
        x = {}
        for b in dbasis:
            a = rng.randint(-5, 5)
            for k, v in b.items():
                x[k] = x.get(k, 0) + a * v
        x = {k: v for k, v in x.items() if v != 0}
        # ad x on derived basis -> kernel dim
        rows = []
        imgs = [bracket(x, b) for b in dbasis]
        ii = sorted(set(k for im in imgs for k in im))
        if ii:
            Mx = [[Fr(im.get(k, 0)) for im in imgs] for k in ii]
            out['rank_derived'] = len(dbasis) - rank(Mx)
        else:
            out['rank_derived'] = len(dbasis)
    # highest spaces M_l^p and M_l^h
    J = max(inv['p'])
    Mp, Mh = {}, {}
    for l in range(0, J + 1):
        pl = subspace(labels, 1, l)
        if pl:
            Mp[l] = kernel_ad(e, pl)
        hl = subspace(labels, 0, l)
        if hl:
            Mh[l] = kernel_ad(e, hl)
    out['Mp_dims'] = {l: len(v) for l, v in Mp.items() if v}
    out['Mh_dims'] = {l: len(v) for l, v in Mh.items() if v}
    s = sympy.Symbol('s')
    if len(center) >= 1:
        out['center_charpolys_p'] = {}
        out['center_charpolys_h'] = {}
        for zi, z in enumerate(center):
            for l, B in Mp.items():
                if B:
                    Mz = matrix_of_ad(z, B)
                    out['center_charpolys_p'][(zi, l)] = sympy.factor(Mz.charpoly(s).as_expr())
            for l, B in Mh.items():
                if B:
                    Mz = matrix_of_ad(z, B)
                    out['center_charpolys_h'][(zi, l)] = sympy.factor(Mz.charpoly(s).as_expr())
            # semisimplicity of ad z on g: minimal polynomial squarefree test via full ad matrix
            full = list(range(DIM))
            Mg = sympy.zeros(DIM, DIM)
            for j in full:
                for k, v in bracket(z, {j: 1}).items():
                    Mg[k, j] = sympy.Rational(v.numerator, v.denominator)
            cp = Mg.charpoly(s).as_expr()
            sqf = sympy.sqf_part(cp)
            out[f'z{zi}_ad_semisimple'] = (sqf.subs(s, Mg) if False else None)
            # check sqf(ad z) == 0
            poly = sympy.Poly(sqf, s)
            acc = sympy.zeros(DIM, DIM)
            P_ = sympy.eye(DIM)
            coeffs = poly.all_coeffs()[::-1]
            for cco in coeffs:
                acc += cco * P_
                P_ = P_ * Mg
            out[f'z{zi}_ad_semisimple'] = acc.is_zero_matrix
            out[f'z{zi}_trace_on_he'] = sum(sympy.Matrix(matrix_of_ad(z, B)).trace() for l, B in Mh.items() if B) if False else None
    out['e'] = e
    out['center'] = center
    return out


if __name__ == "__main__":
    which = [int(a) for a in sys.argv[1:]] or list(DOK)
    for n in which:
        o = analyze(n)
        print(f"orbit {n}: dim c_k(e,d,f)={o['dimc']} (m0h={o['mh0']}, Dok l0={DOK[n][5]}) center dim={o['dimcenter']} derived dim={o['dimderived']} rank(derived)={o.get('rank_derived')}")
        print("   M^p dims:", o['Mp_dims'], " M^h dims:", o['Mh_dims'])
        if 'center_charpolys_p' in o:
            print("   center char polys on M_l^p:", o['center_charpolys_p'])
            print("   center char polys on M_l^h:", o['center_charpolys_h'])
            for k in o:
                if k.startswith('z') and 'semisimple' in k:
                    print("  ", k, o[k])
        sys.stdout.flush()


==> anc/evii/helpers/dok_table.py <==
"""Djokovic 1988 Table XIII (E7(-25)), read from the PDF page 516 (pdf p.14).
columns: alpha_i(H) of G-orbit (7 digits), beta_1..beta_6(H0), beta_7(H0)=alpha_7(H0),
RSS label, dim z0(E), dim l0(E), dim g(1,2), l0 type, real Levi.
Table IV: for EVII beta_i = alpha_i (Bourbaki), extended node attached to beta_1.
"""
from e7roots import *

DOK = {
    1: ("1000000", "100000", 0, "A1", 62, 46, 1),
    2: ("1000000", "000001", -2, "A1", 62, 46, 1),
    3: ("0000010", "000001", 0, "2A1", 53, 37, 10),
    4: ("0000010", "100000", -2, "2A1", 53, 37, 10),
    5: ("0000010", "100001", -2, "2A1", 53, 29, 2),
    6: ("0000002", "000000", 2, "(3A1)''", 52, 52, 27),
    7: ("0000002", "000000", -2, "(3A1)''", 52, 52, 27),
    8: ("0000002", "000002", -2, "(3A1)''", 52, 36, 11),
    9: ("0000002", "200000", -2, "(3A1)''", 52, 36, 11),
    10: ("2000000", "020000", -2, "A2", 46, 25, 12),
    11: ("1000010", "010010", -2, "A2+A1", 41, 16, 5),
    12: ("1000010", "011000", -3, "A2+A1", 41, 16, 5),
    13: ("2000010", "300001", -2, "A3", 37, 22, 9),
    14: ("2000010", "100003", -6, "A3", 37, 22, 9),
    15: ("0000020", "200002", -4, "2A2", 37, 15, 16),
    16: ("2000002", "200002", -2, "(A3+A1)''", 36, 21, 10),
    17: ("2000002", "400000", -2, "(A3+A1)''", 36, 21, 26),
    18: ("2000002", "000004", -6, "(A3+A1)''", 36, 21, 26),
    19: ("2000002", "200002", -6, "(A3+A1)''", 36, 21, 10),
    20: ("2000020", "220002", -6, "A4", 29, 9, 10),
    21: ("2000022", "400004", -6, "(A5)''", 28, 14, 17),
    22: ("2000022", "400004", -10, "(A5)''", 28, 14, 17),
}


def labels_of(n):
    g, b, b7 = DOK[n][0], DOK[n][1], DOK[n][2]
    return tuple(int(c) for c in b) + (b7,)


def invariants(labels):
    h, p = graded_dims(labels)
    J = max(list(h) + list(p))
    mp = {j: p.get(j, 0) - h.get(j + 2, 0) for j in range(0, J + 1)}
    mh = {j: h.get(j, 0) - p.get(j + 2, 0) for j in range(0, J + 1)}
    T = sum(j * m for j, m in mh.items())
    dimpe = sum(mp.values())
    dimhe = sum(mh.values())
    trpe = sum(j * m for j, m in mp.items())
    delta = trpe + 2 * dimpe - 54
    return dict(h=h, p=p, mp=mp, mh=mh, T=T, dimpe=dimpe, dimhe=dimhe, trpe=trpe, delta=delta)


def poly(dct):
    terms = []
    for j in sorted(k for k in dct if k >= 0):
        c = dct[j]
        if c == 0:
            continue
        terms.append(f"{c}" if j == 0 else (f"{c}q" if j == 1 else f"{c}q^{j}"))
    return "+".join(terms)


def mods(m, tag):
    s = []
    for j in sorted(m, reverse=True):
        if m[j] != 0:
            s.append(f"{m[j]}V{j}{tag}")
    return "+".join(s)


if __name__ == "__main__":
    for n in DOK:
        lab = labels_of(n)
        inv = invariants(lab)
        h, p = inv['h'], inv['p']
        # symmetry checks
        assert all(h.get(j, 0) == h.get(-j, 0) for j in h)
        assert all(p.get(j, 0) == p.get(-j, 0) for j in p)
        assert sum(h.values()) == 79 and sum(p.values()) == 54
        gd = g_dominant(lab)
        gok = "".join(str(x) for x in gd) == DOK[n][0]
        mneg = [j for j in inv['mp'] if inv['mp'][j] < 0] + [j for j in inv['mh'] if inv['mh'][j] < 0]
        # Djokovic checks: dim z0 = dim h^e ; dim l0 = m_{0,h}; dim g(1,2) = p_2
        dz = (inv['dimhe'] == DOK[n][4], inv['mh'][0] == DOK[n][5], p.get(2, 0) == DOK[n][6])
        print(f"orbit {n:2d} lab={lab} Gdom={''.join(map(str,gd))} Gok={gok} negmult={mneg} DokChecks={dz}")
        print(f"   P_e={poly(p)}  H_e={poly(h)}")
        print(f"   p^e: {mods(inv['mp'],'p')}   h^e: {mods(inv['mh'],'h')}")
        print(f"   T={inv['T']}  T-54={inv['T']-54}  dim p^e={inv['dimpe']}  dim h^e={inv['dimhe']}  delta_p={inv['delta']}  (54-T={54-inv['T']})  p-dist={inv['mp'][0]==0}")


==> anc/evii/helpers/e7lie.py <==
"""E7 Lie algebra via Kac's sign cocycle (Infinite-dim Lie algebras, 7.8), exact over Q.
basis: H_1..H_7 (=alpha_i under identification), E_r for r in ROOTS.
[H_i,E_b] = (alpha_i,b) E_b ; [E_a,E_-a] = -a (as sum c_i H_i); [E_a,E_b] = eps(a,b) E_{a+b}.
EVII: theta = (-1)^{c7}; k = h + E_r (c7 = 0), p = E_r (c7 = +-1).
"""
from fractions import Fraction as Fr
import random
from e7roots import *

DIM = 133
RIDX = {r: 7 + i for i, r in enumerate(ROOTS)}
IDXR = {v: k for k, v in RIDX.items()}


def eps(a, b):
    s = 0
    for i in range(N):
        for j in range(N):
            if a[i] == 0 or b[j] == 0:
                continue
            if i == j or (i < j and A[i, j] == -1):
                s += a[i] * b[j]
    return -1 if s % 2 else 1


ROOTSET = set(ROOTS)
# structure constants: BR[(x,y)] = dict idx->coef
BR = {}
for a in ROOTS:
    ia = RIDX[a]
    for i in range(N):
        # [H_i, E_a]
        v = ip(tuple(int(k == i) for k in range(N)), a)
        if v:
            BR[(i, ia)] = {ia: v}
            BR[(ia, i)] = {ia: -v}
    for b in ROOTS:
        ib = RIDX[b]
        s = tuple(x + y for x, y in zip(a, b))
        if all(x == 0 for x in s):
            BR[(ia, ib)] = {i: -a[i] for i in range(N) if a[i] != 0}
        elif s in ROOTSET:
            BR[(ia, ib)] = {RIDX[s]: eps(a, b)}


def bracket(x, y):
    """x,y: dict idx->coef (sparse)."""
    out = {}
    for i, a in x.items():
        if a == 0:
            continue
        for j, b in y.items():
            if b == 0:
                continue
            t = BR.get((i, j))
            if t:
                for k, c in t.items():
                    out[k] = out.get(k, 0) + a * b * c
    return {k: v for k, v in out.items() if v != 0}


def check_jacobi(trials=200):
    rng = random.Random(1)
    for _ in range(trials):
        x, y, z = [{rng.randrange(DIM): 1} for _ in range(3)]
        j = {}
        for (a, b, c) in [(x, y, z), (y, z, x), (z, x, y)]:
            t = bracket(a, bracket(b, c))
            for k, v in t.items():
                j[k] = j.get(k, 0) + v
        if any(v != 0 for v in j.values()):
            return False
    # exhaustive on basis triples involving root vectors is heavy; random is a smoke test
    return True


def is_k(idx):
    return idx < 7 or IDXR[idx][6] % 2 == 0


def deg(idx, labels):
    return 0 if idx < 7 else value(IDXR[idx], labels)


def subspace(labels, parity, j):
    """indices of basis vectors in k (parity 0) or p (parity 1) of d-degree j."""
    out = []
    for idx in range(DIM):
        if (0 if is_k(idx) else 1) != parity:
            continue
        if deg(idx, labels) == j:
            out.append(idx)
    return out


# ---------- exact linear algebra over Q ----------
def rref(M):
    """M: list of rows (lists of Fr). returns (R, pivots)."""
    M = [row[:] for row in M]
    rows, cols = len(M), (len(M[0]) if M else 0)
    piv = []
    r = 0
    for c in range(cols):
        p = None
        for i in range(r, rows):
            if M[i][c] != 0:
                p = i
                break
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        inv = 1 / Fr(M[r][c])
        M[r] = [v * inv for v in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                f = M[i][c]
                M[i] = [a - f * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
        if r == rows:
            break
    return M[:r], piv


def nullspace(M, ncols):
    """kernel of linear map whose matrix rows are M (M x = 0), x in Q^ncols."""
    if not M:
        return [[Fr(int(i == j)) for i in range(ncols)] for j in range(ncols)]
    R, piv = rref(M)
    free = [c for c in range(ncols) if c not in piv]
    basis = []
    for f in free:
        v = [Fr(0)] * ncols
        v[f] = Fr(1)
        for i, pc in enumerate(piv):
            v[pc] = -R[i][f]
        basis.append(v)
    return basis


def solve(M, b, ncols):
    """solve M x = b; return one solution or None."""
    aug = [row[:] + [bb] for row, bb in zip(M, b)]
    R, piv = rref(aug)
    if ncols in piv:
        return None
    x = [Fr(0)] * ncols
    for i, pc in enumerate(piv):
        x[pc] = R[i][ncols]
    return x


def rank(M):
    if not M:
        return 0
    return len(rref(M)[1])


def vec_from(coords, idxs):
    return {i: c for i, c in zip(idxs, coords) if c != 0}


def ad_matrix(x, src, tgt):
    """matrix (rows indexed by tgt, cols by src) of ad x : span(src) -> g restricted to coords tgt."""
    tpos = {t: i for i, t in enumerate(tgt)}
    M = [[Fr(0)] * len(src) for _ in tgt]
    for jc, s in enumerate(src):
        b = bracket(x, {s: 1})
        for k, v in b.items():
            if k not in tpos:
                raise ValueError("image leaves target")
            M[tpos[k]][jc] += v
    return M


def d_vector(labels):
    """d in t with alpha_i(d)=labels: d = sum x_k H_k with A x = labels."""
    import sympy
    Am = sympy.Matrix(A.tolist())
    x = Am.solve(sympy.Matrix(labels))
    return {k: Fr(int(x[k].p), int(x[k].q)) for k in range(N) if x[k] != 0}


==> anc/evii/helpers/e7roots.py <==
"""E7 root system (Bourbaki numbering) and EVII grading utilities.
Edges: (1,3),(3,4),(4,5),(5,6),(6,7),(2,4).
"""
import itertools
import numpy as np

N = 7
edges = [(1, 3), (3, 4), (4, 5), (5, 6), (6, 7), (2, 4)]
A = np.zeros((N, N), dtype=int)
for i in range(N):
    A[i, i] = 2
for (i, j) in edges:
    A[i - 1, j - 1] = -1
    A[j - 1, i - 1] = -1


def pos_roots():
    simple = [tuple(int(i == k) for i in range(N)) for k in range(N)]
    roots = set(simple)
    frontier = list(simple)
    while frontier:
        new = []
        for r in frontier:
            rv = np.array(r)
            for k in range(N):
                # alpha_k-string through r: r + alpha_k is a root iff <r,alpha_k^vee> < 0 ... use p-q
                # simply laced: r+alpha_k root iff (r,alpha_k) = -1 (r != -alpha_k)
                ip = int(rv @ A[:, k])  # (r, alpha_k) using symmetric A
                if ip == -1:
                    s = tuple(rv + np.eye(N, dtype=int)[k])
                    if s not in roots:
                        roots.add(s)
                        new.append(s)
        frontier = new
    return sorted(roots, key=lambda r: (sum(r), r))


POS = pos_roots()
assert len(POS) == 63, len(POS)
ROOTS = POS + [tuple(-x for x in r) for r in POS]
HIGHEST = max(POS, key=sum)


def ip(a, b):
    return int(np.array(a) @ A @ np.array(b))


def value(root, labels):
    """root(d) where labels[i] = alpha_{i+1}(d)."""
    return sum(c * l for c, l in zip(root, labels))


def graded_dims(labels):
    """returns dicts h[j], p[j] (all j) for d with alpha_i(d)=labels[i]; EVII: p = c7 odd."""
    h = {}
    p = {}
    h[0] = N
    for r in ROOTS:
        j = value(r, labels)
        if r[6] % 2 == 0:
            h[j] = h.get(j, 0) + 1
        else:
            p[j] = p.get(j, 0) + 1
    return h, p


def g_dominant(labels):
    """Conjugate d (given by simple root values) to the dominant chamber of E7.
    reflection s_k acts on d: new alpha_i(d) = alpha_i(s_k d) = (s_k alpha_i)(d) = alpha_i(d) - A[k,i]... careful:
    s_k(alpha_i) = alpha_i - <alpha_i, alpha_k^vee> alpha_k = alpha_i - A[i,k] alpha_k (sym).
    """
    lab = list(labels)
    changed = True
    while changed:
        changed = False
        for k in range(N):
            if lab[k] < 0:
                v = lab[k]
                lab = [lab[i] - A[i, k] * v for i in range(N)]
                changed = True
    return tuple(lab)


def k_dominant(labels):
    lab = list(labels)
    changed = True
    while changed:
        changed = False
        for k in range(6):
            if lab[k] < 0:
                v = lab[k]
                lab = [lab[i] - A[i, k] * v for i in range(N)]
                changed = True
    return tuple(lab)


def reflect(labels, k):
    v = labels[k]
    return tuple(labels[i] - A[i, k] * v for i in range(N))


==> anc/evii/semisimple_certificate.json <==
{
  "strongly_orthogonal_roots": [
    [
      2,
      2,
      3,
      4,
      3,
      2,
      1
    ],
    [
      0,
      1,
      1,
      2,
      2,
      2,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "restricted_root_multiplicities": [
    [
      [
        -2,
        0,
        0
      ],
      1
    ],
    [
      [
        -1,
        -1,
        0
      ],
      8
    ],
    [
      [
        -1,
        0,
        -1
      ],
      8
    ],
    [
      [
        -1,
        0,
        1
      ],
      8
    ],
    [
      [
        -1,
        1,
        0
      ],
      8
    ],
    [
      [
        0,
        -2,
        0
      ],
      1
    ],
    [
      [
        0,
        -1,
        -1
      ],
      8
    ],
    [
      [
        0,
        -1,
        1
      ],
      8
    ],
    [
      [
        0,
        0,
        -2
      ],
      1
    ],
    [
      [
        0,
        0,
        2
      ],
      1
    ],
    [
      [
        0,
        1,
        -1
      ],
      8
    ],
    [
      [
        0,
        1,
        1
      ],
      8
    ],
    [
      [
        0,
        2,
        0
      ],
      1
    ],
    [
      [
        1,
        -1,
        0
      ],
      8
    ],
    [
      [
        1,
        0,
        -1
      ],
      8
    ],
    [
      [
        1,
        0,
        1
      ],
      8
    ],
    [
      [
        1,
        1,
        0
      ],
      8
    ],
    [
      [
        2,
        0,
        0
      ],
      1
    ]
  ],
  "cases": [
    {
      "cartan_values": [
        1,
        2,
        4
      ],
      "semisimple_root_type": "D4",
      "centre_dimension": 3,
      "dim_gs": 31,
      "dim_hs": 28,
      "dim_ps": 3,
      "components": [
        {
          "type": "D4",
          "rank": 4,
          "roots": 24,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    },
    {
      "cartan_values": [
        1,
        2,
        0
      ],
      "semisimple_root_type": "A1+D4",
      "centre_dimension": 2,
      "dim_gs": 33,
      "dim_hs": 29,
      "dim_ps": 4,
      "components": [
        {
          "type": "A1",
          "rank": 1,
          "roots": 2,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ]
          ]
        },
        {
          "type": "D4",
          "rank": 4,
          "roots": 24,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    },
    {
      "cartan_values": [
        1,
        1,
        2
      ],
      "semisimple_root_type": "D5",
      "centre_dimension": 2,
      "dim_gs": 47,
      "dim_hs": 36,
      "dim_ps": 11,
      "components": [
        {
          "type": "D5",
          "rank": 5,
          "roots": 40,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            [
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    },
    {
      "cartan_values": [
        1,
        1,
        0
      ],
      "semisimple_root_type": "A1+D5",
      "centre_dimension": 1,
      "dim_gs": 49,
      "dim_hs": 37,
      "dim_ps": 12,
      "components": [
        {
          "type": "A1",
          "rank": 1,
          "roots": 2,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ]
          ]
        },
        {
          "type": "D5",
          "rank": 5,
          "roots": 40,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            [
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    },
    {
      "cartan_values": [
        1,
        0,
        0
      ],
      "semisimple_root_type": "D6",
      "centre_dimension": 1,
      "dim_gs": 67,
      "dim_hs": 46,
      "dim_ps": 21,
      "components": [
        {
          "type": "D6",
          "rank": 6,
          "roots": 60,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            [
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    },
    {
      "cartan_values": [
        1,
        1,
        1
      ],
      "semisimple_root_type": "E6",
      "centre_dimension": 1,
      "dim_gs": 79,
      "dim_hs": 52,
      "dim_ps": 27,
      "components": [
        {
          "type": "E6",
          "rank": 6,
          "roots": 72,
          "simple_roots": [
            [
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            [
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            [
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            [
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            [
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            [
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ]
          ]
        }
      ]
    }
  ]
}

==> anc/evii/sign20_certificate.json <==
{
  "orbit": 20,
  "labels": [
    2,
    2,
    0,
    0,
    0,
    2,
    -6
  ],
  "e": {
    "56": "-1",
    "111": "1",
    "62": "-4",
    "101": "4",
    "63": "-4",
    "103": "4",
    "106": "-2",
    "59": "2"
  },
  "f": {
    "33": "3/8",
    "38": "-3/4",
    "40": "-1",
    "43": "3/2",
    "122": "-3/2",
    "125": "3/4",
    "126": "1",
    "127": "-3/8"
  },
  "h": {
    "0": "6",
    "1": "8",
    "2": "10",
    "3": "14",
    "4": "10",
    "5": "6"
  },
  "central_torus_generator": {
    "1": "1/2",
    "2": "1/3",
    "3": "1",
    "4": "7/6",
    "5": "1",
    "6": "1/2",
    "72": "-1/6",
    "10": "2/3",
    "73": "-1/6",
    "74": "1/6",
    "79": "1/12",
    "80": "-1/12",
    "85": "1/24"
  },
  "normal_basis": [
    {
      "7": "1",
      "132": "1"
    },
    {
      "14": "1/4",
      "20": "-1/2",
      "26": "1"
    },
    {
      "129": "-1",
      "130": "-1/2",
      "131": "1/4"
    },
    {
      "33": "-1",
      "38": "2",
      "40": "8/3",
      "43": "-4",
      "122": "4",
      "125": "-2",
      "126": "-8/3",
      "127": "1"
    }
  ],
  "sigma_w0_word": [
    1,
    2,
    3,
    4,
    5,
    6,
    1,
    2,
    3,
    4,
    5,
    6,
    1,
    2,
    3,
    4,
    5,
    6,
    1,
    2,
    3,
    4,
    5,
    6,
    1,
    2,
    3,
    4,
    5,
    1,
    2,
    3,
    4,
    1,
    3,
    1
  ],
  "sigma_toral_bits": 8,
  "sigma_normal": [
    [
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "torus_weights": [
    0,
    1,
    -1,
    0
  ],
  "kazhdan_weights": [
    8,
    6,
    6,
    4
  ],
  "P2": "-960*a",
  "P4": "413696*a**2/9 + 3072*b",
  "Nplus": "-16*u",
  "Nminus": "16*v",
  "nilpotent_slice_ideal": [
    "a",
    "b",
    "u*v"
  ]
}

==> anc/evii/verify_geometry.py <==
#!/usr/bin/env python3
"""Exact EVII checks used in the regularity repair.

Run from the manuscript directory: python anc/evii/verify_geometry.py
Requires Python 3, sympy, numpy. No network access, floating-point ranks,
external files, pickled inputs, or generated caches are used.

The root/bracket helpers and cubic coefficients are inherited from the
supplied global counterexample package. All advertised identities are
recomputed from those explicit data, including cubic E6-invariance.
"""
from __future__ import annotations
import json
import sys
from pathlib import Path
from collections import Counter
from itertools import combinations
import sympy as S

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "helpers"))
from centralizers import (A, POS, ROOTS, DIM, IDXR, RIDX, DOK, labels_of,
                          invariants, bracket, is_k, ip, reflect, d_vector,
                          subspace, kernel_ad, span_rank)


def add(*vectors):
    out = {}
    for vec in vectors:
        for i, c in vec.items():
            out[i] = out.get(i, 0) + c
    return {i: c for i, c in out.items() if c != 0}


def mul(vec, c):
    return {i: c * x for i, x in vec.items() if c * x != 0}


def read_vector(raw):
    return {int(i): S.Rational(c) for i, c in raw.items()}


def mat(vectors, indices=range(DIM)):
    indices = list(indices)
    return S.Matrix(len(indices), len(vectors),
                    lambda i, j: S.Rational(vectors[j].get(indices[i], 0)))


def exp_ad(i, vec):
    out = vec.copy()
    term = vec
    for k in range(1, 5):
        term = mul(bracket({i: 1}, term), S.Rational(1, k))
        if not term:
            return out
        out = add(out, term)
    raise AssertionError("Root-vector adjoint exponential did not terminate")


def simple_n(k, vec):
    root = tuple(int(j == k) for j in range(7))
    p, m = RIDX[root], RIDX[tuple(-a for a in root)]
    # The inherited convention has [E_alpha,E_-alpha] = -H_alpha.
    return exp_ad(p, exp_ad(m, exp_ad(p, vec)))


def chevalley(vec):
    return add(*[{i: -c} if i < 7 else
                 {RIDX[tuple(-a for a in IDXR[i])]: c}
                 for i, c in vec.items()])


def root_components(roots):
    positive = [r for r in roots if r in POS]
    pset = set(positive)
    simple = [r for r in positive if not any(
        tuple(x - y for x, y in zip(r, a)) in pset for a in positive)]
    adj = {i: [j for j in range(len(simple)) if i != j and
               ip(simple[i], simple[j]) == -1] for i in range(len(simple))}
    remaining, result = set(adj), []
    while remaining:
        component, stack = set(), [min(remaining)]
        while stack:
            i = stack.pop()
            if i not in component:
                component.add(i)
                stack.extend(adj[i])
        remaining -= component
        rank = len(component)
        nr = sum(any(ip(r, simple[i]) for i in component) for r in roots)
        if nr == rank * (rank + 1):
            typ = f"A{rank}"
        elif nr == 2 * rank * (rank - 1):
            typ = f"D{rank}"
        elif (rank, nr) in [(6, 72), (7, 126), (8, 240)]:
            typ = f"E{rank}"
        else:
            raise AssertionError((rank, nr))
        result.append((typ, rank, nr))
    return sorted(result)


def check_semisimple():
    data = json.loads((HERE / "semisimple_certificate.json").read_text())
    betas = [tuple(r) for r in data["strongly_orthogonal_roots"]]
    assert len(betas) == 3
    assert all(b in POS and b[6] == 1 for b in betas)
    assert all(ip(a, b) == 0 for a, b in combinations(betas, 2))
    restricted = Counter(tuple(int(ip(r, b)) for b in betas) for r in ROOTS)
    assert restricted.pop((0, 0, 0)) == 24
    expected = {}
    for i in range(3):
        for s in [-1, 1]:
            expected[tuple(2 * s if j == i else 0 for j in range(3))] = 1
        for j in range(i + 1, 3):
            for s in [-1, 1]:
                for t in [-1, 1]:
                    expected[tuple(s if k == i else t if k == j else 0
                                   for k in range(3))] = 8
    assert dict(restricted) == expected
    assert [[list(r), int(m)] for r, m in sorted(restricted.items())] == \
        data["restricted_root_multiplicities"]
    hs = [i for i in range(DIM) if is_k(i)]
    ps = [i for i in range(DIM) if not is_k(i)]
    for case in data["cases"]:
        values = case["cartan_values"]
        roots = [r for r in ROOTS if sum(c * ip(r, b)
                    for c, b in zip(values, betas)) == 0]
        components = root_components(roots)
        assert "+".join(x[0] for x in components) == case["semisimple_root_type"]
        assert 7 - sum(x[1] for x in components) == case["centre_dimension"]
        assert 7 + len(roots) == case["dim_gs"]
        pdim = 3 + sum(m for r, m in restricted.items()
                         if sum(a*b for a,b in zip(r, values)) == 0) // 2
        assert pdim == case["dim_ps"]
        # Independent check in the actual original theta-graded Lie algebra.
        point = add(*[{RIDX[b]: c, RIDX[tuple(-a for a in b)]: c}
                      for c, b in zip(values, betas) if c])
        assert chevalley(point) == point
        actual_h = len(kernel_ad(point, hs))
        actual_p = len(kernel_ad(point, ps))
        assert (actual_h, actual_p) == (case["dim_hs"], case["dim_ps"])
        print(f"Semisimple {values}: {case['semisimple_root_type']}; "
              f"(g,h,p)=({actual_h+actual_p},{actual_h},{actual_p})", flush=True)
    print("PASS: six nonzero semisimple strata and C3 multiplicities (8,1).", flush=True)


def check_cubic_invariance(cubics):
    """Check Lie derivative using all E6 simple positive/negative root vectors."""
    generators = []
    for k in range(6):
        r = tuple(int(j == k) for j in range(7))
        generators.extend([RIDX[r], RIDX[tuple(-a for a in r)]])
    for sign in [1, -1]:
        terms = cubics[str(sign)]
        polynomial = {}
        for term in terms:
            mon = tuple(sorted(int(i) for i in term["root_indices"]))
            assert all(IDXR[i][6] == sign for i in mon)
            # Confirm the copied explicit root-index convention as well.
            assert [list(IDXR[int(i)]) for i in term["root_indices"]] == term["roots"]
            polynomial[mon] = polynomial.get(mon, 0) + S.Rational(term["coefficient"])
        assert polynomial
        sector = [i for i in IDXR if IDXR[i][6] == sign]
        for gen in generators:
            # Action coordinates: delta x_target = c * x_source.
            changes = {}
            for source in sector:
                for target, c in bracket({gen: 1}, {source: 1}).items():
                    changes.setdefault(target, []).append((source, c))
            derivative = {}
            for mon, c in polynomial.items():
                for position, target in enumerate(mon):
                    for source, cc in changes.get(target, []):
                        new = list(mon)
                        new[position] = source
                        new = tuple(sorted(new))
                        derivative[new] = derivative.get(new, 0) + c*cc
            assert all(c == 0 for c in derivative.values()), (sign, gen)
    print("PASS: both cubic norms are invariant under the 12 E6 root generators.", flush=True)


def check_sign20():
    cert = json.loads((HERE / "sign20_certificate.json").read_text())
    e, f, h = [read_vector(cert[key]) for key in ["e", "f", "h"]]
    z = read_vector(cert["central_torus_generator"])
    normal = [read_vector(v) for v in cert["normal_basis"]]
    labels = tuple(cert["labels"])
    assert labels == labels_of(20)
    assert h == d_vector(labels)
    assert bracket(e, f) == h
    assert bracket(h, e) == mul(e, 2)
    assert bracket(h, f) == mul(f, -2)
    assert all(not is_k(i) for vec in [e, f] for i in vec)
    assert all(is_k(i) for i in h)
    word = [int(k) - 1 for k in cert["sigma_w0_word"]]
    lab, calculated_word = [-1]*6 + [0], []
    while any(c < 0 for c in lab[:6]):
        for k in range(6):
            if lab[k] < 0:
                lab = list(reflect(lab, k))
                calculated_word.append(k)
    assert word == calculated_word

    def base_sigma(vec):
        vec = chevalley(vec)
        for k in word:
            vec = simple_n(k, vec)
        return {i: c if is_k(i) else -c for i, c in vec.items()}

    basis_images = {i: base_sigma({i: 1}) for i in range(DIM)}
    bits = int(cert["sigma_toral_bits"])

    def sigma(vec):
        result = add(*[mul(basis_images[i], c) for i, c in vec.items()])
        return {i: c if i < 7 else c * (-1)**(
                    sum(int(a)*((bits >> j)&1) for j, a in enumerate(IDXR[i])) % 2)
                for i, c in result.items()}

    images = {i: sigma({i: 1}) for i in range(DIM)}
    assert all(sigma(images[i]) == {i: 1} for i in range(DIM))
    checked = 0
    for i, j in combinations(range(DIM), 2):
        assert sigma(bracket({i: 1}, {j: 1})) == bracket(images[i], images[j]), (i,j)
        checked += 1
    assert checked == 8778
    assert all(sigma(v) == v for v in [e, f, h])
    assert all(IDXR[j][6] == -IDXR[i][6] for i in IDXR
               for j in images[i] if j in IDXR)

    ps = [i for i in range(DIM) if not is_k(i)]
    hs = [i for i in range(DIM) if is_k(i)]
    assert len(kernel_ad(f, ps)) == 4
    assert len(kernel_ad(e, hs)) == 29
    assert span_rank(normal) == 4
    for v, weight in zip(normal, cert["kazhdan_weights"]):
        assert bracket(f, v) == {}
        assert bracket(h, v) == mul(v, 2-int(weight))
    levi = kernel_ad(e, subspace(labels, 0, 0))
    assert len(levi) == 9
    assert all(not bracket(v, f) for v in levi)
    # Actual centre, including its dimension, not merely a commuting candidate.
    center_matrix = S.Matrix.hstack(*[
        S.Matrix([S.Rational(bracket(a,b).get(i,0))
                  for b in levi for i in range(DIM)]) for a in levi])
    assert len(center_matrix.nullspace()) == 1
    assert all(not bracket(z, v) for v in levi)
    assert all(not bracket(z, v) for v in [e, f, h])
    assert sigma(z) == mul(z, -1)
    M = mat(normal)
    T = M.gauss_jordan_solve(mat([sigma(v) for v in normal]))[0]
    Z = M.gauss_jordan_solve(mat([bracket(z,v) for v in normal]))[0]
    target = S.Matrix([[1,0,0,0],[0,0,1,0],[0,1,0,0],[0,0,0,1]])
    assert T == target and Z == S.diag(0,1,-1,0)
    assert [[str(c) for c in row] for row in T.tolist()] == cert["sigma_normal"]
    assert Z.trace() == 0 and abs(T.det()) == 1
    print("PASS: 8778 bracket identities; involution; fixed triple; centre and normal action.", flush=True)

    # The toral correction acts trivially on the Cartan, hence the label action
    # is also the action of the uncorrected component on the orbit set.
    expected_permutation = {1:2,2:1,3:4,4:3,5:5,6:7,7:6,8:9,9:8,10:10,
                            11:12,12:11,13:14,14:13,15:15,16:19,19:16,
                            17:18,18:17,20:20,21:22,22:21}
    for n in DOK:
        transformed = sigma(d_vector(labels_of(n)))
        assert all(i < 7 for i in transformed)
        new_labels = tuple(sum(S.Rational(c)*int(A[k,i])
                              for i,c in transformed.items()) for k in range(7))
        assert new_labels == labels_of(expected_permutation[n]), n
        inv = invariants(labels_of(n))
        assert sum(inv["h"].values()) == 79 and sum(inv["p"].values()) == 54
        assert all(m >= 0 for key in ["mp","mh"] for m in inv[key].values())
        assert inv["T"] == (60 if n in [15,17,18] else
                            84 if n in [20,21,22] else inv["T"])
        if n not in [15,17,18,20,21,22]:
            assert inv["T"] < 54
    print("PASS: full component permutation and trace exclusions.", flush=True)

    cubics = json.loads((HERE / "cubic_norms.json").read_text())
    check_cubic_invariance(cubics)
    b,u,v,a = S.symbols("b u v a")
    point = add(e, *[mul(n,s) for n,s in zip(normal, [b,u,v,a])])
    xp = {k:c for k,c in point.items() if IDXR[k][6] == 1}
    xm = {k:c for k,c in point.items() if IDXR[k][6] == -1}
    plus = [k for k in IDXR if IDXR[k][6] == 1]
    cols = [bracket(xp, bracket(xm, {k:1})) for k in plus]
    D = S.Matrix(27,27,lambda i,j:S.expand(cols[j].get(plus[i],0)))
    P2, P4 = S.expand(S.trace(D)), S.expand(S.trace(D*D))
    norms = []
    for sign, vec in [(1,xp),(-1,xm)]:
        norms.append(S.expand(sum(S.Rational(term["coefficient"])*
             S.prod(vec.get(int(k),0) for k in term["root_indices"])
             for term in cubics[str(sign)])))
    assert P2 == -960*a
    assert P4 == 3072*b + S.Rational(413696,9)*a*a
    assert norms == [-16*u,16*v]
    GB = S.groebner([P2,P4,norms[0]*norms[1]],a,b,u,v)
    assert [p.as_expr() for p in GB.polys] == [a,b,u*v]
    branch_dimensions = [len(kernel_ad(add(e,normal[k]), hs)) for k in [1,2]]
    assert branch_dimensions == [28,28]
    print("PASS: both punctured branches have stabilizer dimension 28 (regular orbits).", flush=True)
    print("P2 =", P2, "; P4 =", P4, "; (N+,N-) =", norms, flush=True)
    print("PASS: actual slice ideal (a,b,uv); branch exchange and trivial real density character.", flush=True)


def main():
    check_semisimple()
    check_sign20()
    print("ALL GEOMETRY CHECKS PASSED (exact rational arithmetic).", flush=True)


if __name__ == "__main__":
    main()


==> anc/evii/verify_orbit15.py <==
#!/usr/bin/env python3
"""Verify the orbit-15 conormal calculation using only bundled exact data.

Run from the manuscript directory:
    python anc/evii/verify_orbit15.py

Requires Python 3, SymPy and NumPy, as do the bundled Lie-algebra helpers.
No cache files or output files are created.
"""
from __future__ import annotations

import json
import sys
from fractions import Fraction
from pathlib import Path

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "helpers"))

from centralizers import (A, DIM, IDXR, RIDX, bracket, d_vector, is_k,
                          kernel_ad, labels_of, span_rank, subspace)


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def vector(raw):
    result = {int(i): Fraction(c) for i, c in raw.items() if Fraction(c)}
    require(all(0 <= i < DIM for i in result), "Invalid root-basis index")
    return result


def scaled(v, coefficient):
    return {i: coefficient * c for i, c in v.items() if coefficient * c}


def pairing(v, w):
    """B(H_i,H_j)=A_ij and B(E_alpha,E_-alpha)=-1."""
    result = Fraction(0)
    for i, a in v.items():
        for j, b in w.items():
            if i < 7 and j < 7:
                result += a * b * int(A[i, j])
            elif i >= 7 and j >= 7:
                opposite = RIDX[tuple(-c for c in IDXR[i])]
                if j == opposite:
                    result -= a * b
    return result


def main():
    path = HERE.parent / "current_revision" / "coordinates15.json"
    data = json.loads(path.read_text(encoding="utf-8"))
    e, d, f = (vector(data[key]) for key in ("e", "d", "f"))
    labels = labels_of(15)
    require(labels == (2, 0, 0, 0, 0, 2, -4),
            "Orbit-15 characteristic differs from the manuscript")
    require(d == d_vector(labels), "Characteristic does not give supplied d")
    require(all(not is_k(i) for v in (e, f) for i in v), "e or f is not odd")
    require(all(is_k(i) for i in d), "d is not even")
    require(bracket(e, f) == d, "[e,f] != d")
    require(bracket(d, e) == scaled(e, 2), "[d,e] != 2e")
    require(bracket(d, f) == scaled(f, -2), "[d,f] != -2f")

    expected = [
        {40: Fraction(2), 53: Fraction(1), 57: Fraction(1),
         60: Fraction(-1), 63: Fraction(1), 115: Fraction(1)},
        {52: Fraction(1), 103: Fraction(1, 2), 108: Fraction(-1, 2),
         112: Fraction(-1, 2), 117: Fraction(1, 2), 126: Fraction(1)},
    ]
    conormal = [vector(raw) for raw in data["conormal"]]
    require(conormal == expected, "Supplied conormal vectors differ from z1,z2")
    require(all(not is_k(i) for z in conormal for i in z), "Conormal is not odd")
    require(all(not bracket(e, z) and not bracket(d, z) for z in conormal),
            "A supplied vector is not in the weight-zero kernel of ad(e)")

    full_kernel = kernel_ad(e, subspace(labels, 1, 0))
    require(len(full_kernel) == 2, "Weight-zero conormal dimension is not 2")
    require(span_rank(conormal) == 2, "z1,z2 are not independent")
    require(span_rank(full_kernel + conormal) == 2,
            "z1,z2 do not span the complete weight-zero conormal")

    gram = [[pairing(a, b) for b in conormal] for a in conormal]
    expected_gram = [[Fraction(0), Fraction(-3)],
                     [Fraction(-3), Fraction(0)]]
    require(gram == expected_gram, "Conormal Gram matrix differs from the manuscript")
    determinant = gram[0][0] * gram[1][1] - gram[0][1] * gram[1][0]
    require(determinant == -9, "Conormal Gram determinant is not -9")
    print("PASS: orbit 15 normal triple; complete 2-dimensional weight-zero "
          "conormal; Gram [[0,-3],[-3,0]], determinant -9.", flush=True)


if __name__ == "__main__":
    main()


==> anc/evii/verify_orbit_table.py <==
#!/usr/bin/env python3
"""Recompute every row of the EVII trace/Kazhdan table exactly.

Expected rows transcribe the table in evii_direct.tex. The root grading is
recomputed by the bundled helpers; this does not reprove the external
classification or completeness of the 22 nilpotent orbits.

Run: python anc/evii/verify_orbit_table.py
Requires Python 3, NumPy and SymPy. Creates no files or caches.
"""
from __future__ import annotations

import sys
from pathlib import Path

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "helpers"))

from dok_table import DOK, invariants, labels_of


# orbit: (first six characteristic digits, seventh entry, T(e),
#         {Kazhdan weight: multiplicity})
EXPECTED = {
    1: ("100000", 0, 16, {2: 20, 3: 16, 4: 1}),
    2: ("000001", -2, 16, {2: 20, 3: 16, 4: 1}),
    3: ("000001", 0, 16, {2: 2, 3: 16, 4: 10}),
    4: ("100000", -2, 16, {2: 2, 3: 16, 4: 10}),
    5: ("100001", -2, 32, {2: 10, 3: 16, 4: 2}),
    6: ("000000", 2, 0, {4: 27}),
    7: ("000000", -2, 0, {4: 27}),
    8: ("000002", -2, 32, {2: 16, 4: 11}),
    9: ("200000", -2, 32, {2: 16, 4: 11}),
    10: ("020000", -2, 44, {2: 10, 4: 11}),
    11: ("010010", -2, 48, {3: 8, 4: 4, 5: 4}),
    12: ("011000", -3, 48, {3: 8, 4: 4, 5: 4}),
    13: ("300001", -2, 52, {2: 2, 4: 1, 5: 8, 8: 1}),
    14: ("100003", -6, 52, {2: 2, 4: 1, 5: 8, 8: 1}),
    15: ("200002", -4, 60, {2: 2, 4: 8, 6: 2}),
    16: ("200002", -2, 44, {4: 2, 6: 8, 8: 1}),
    17: ("400000", -2, 60, {4: 10, 8: 1}),
    18: ("000004", -6, 60, {4: 10, 8: 1}),
    19: ("200002", -6, 44, {4: 2, 6: 8, 8: 1}),
    20: ("220002", -6, 84, {4: 1, 6: 2, 8: 1}),
    21: ("400004", -6, 84, {4: 1, 8: 1, 12: 1}),
    22: ("400004", -10, 84, {4: 1, 8: 1, 12: 1}),
}


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def main():
    require(set(DOK) == set(EXPECTED) == set(range(1, 23)),
            "The supplied characteristic table does not have precisely 22 rows")
    low_trace, residual, node = [], [], []
    for orbit, (digits, last, expected_trace, expected_weights) in EXPECTED.items():
        labels = tuple(int(c) for c in digits) + (last,)
        require(labels_of(orbit) == labels,
                f"Orbit {orbit}: characteristic differs from the manuscript")
        inv = invariants(labels)
        require(sum(inv["h"].values()) == 79 and sum(inv["p"].values()) == 54,
                f"Orbit {orbit}: incorrect ambient grading dimensions")
        require(all(m >= 0 for key in ("mh", "mp") for m in inv[key].values()),
                f"Orbit {orbit}: negative highest-line multiplicity")
        weights = {j + 2: int(m) for j, m in inv["mp"].items() if m}
        require(inv["T"] == expected_trace,
                f"Orbit {orbit}: T(e)={inv['T']}, expected {expected_trace}")
        require(weights == expected_weights,
                f"Orbit {orbit}: weights {weights}, expected {expected_weights}")
        require(sum(w * m for w, m in weights.items()) == 108 - inv["T"],
                f"Orbit {orbit}: sum of normal weights != 108-T(e)")
        require(sum(weights.values()) == inv["dimpe"],
                f"Orbit {orbit}: normal dimension disagrees with dim(p^e)")
        if inv["T"] < 54:
            low_trace.append(orbit)
        elif inv["T"] == 60:
            residual.append(orbit)
        elif inv["T"] == 84:
            node.append(orbit)
        else:
            raise AssertionError(f"Orbit {orbit}: unexpected trace group")

    require(low_trace == list(range(1, 15)) + [16, 19],
            "The trace-excluded orbit set differs from the manuscript")
    require(residual == [15, 17, 18], "The residual orbit set is incorrect")
    require(node == [20, 21, 22], "The orbit-20 node/branch set is incorrect")
    print("PASS: all 22 EVII characteristics, T(e) values and Kazhdan-weight "
          "multiplicities; sum(weights)=108-T(e).", flush=True)
    print("PASS: trace-excluded orbits 1-14,16,19; residual orbits 15,17,18; "
          "node/branch orbits 20,21,22.", flush=True)


if __name__ == "__main__":
    main()


==> anc/nice/verify_e7_a7.py <==
#!/usr/bin/env python3
"""Verify the exact E7/A7 calculation in Appendix A using the standard library.

Run from the manuscript directory:
    python anc/nice/verify_e7_a7.py

The script also runs by absolute path from any working directory.  It reads no
external files.  To save all 99 necessary label candidates and their tests:
    python anc/nice/verify_e7_a7.py --output e7_a7_certificate.json

Two independent constructions of the roots are compared: reflection closure
in simple-root coordinates, and the geometric root set in the sum-zero
hyperplane in Q^8.  All arithmetic is integral or exact rational arithmetic.
The surviving labels are necessary candidates, not an asserted orbit list.
"""

import argparse
from collections import Counter, defaultdict
from fractions import Fraction
from itertools import combinations, product
import json
from pathlib import Path


EDGES = ((0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (2, 6))

# Appendix A: q -> (number of surviving candidates, minimum lower bound).
EXPECTED_GROUPS = {
    7: (1, 70), 8: (2, 44), 9: (3, 30), 10: (3, 22),
    11: (6, 26), 12: (2, 14), 13: (7, 34), 14: (9, 10),
    15: (6, 20), 16: (6, 16), 17: (3, 22), 18: (5, 15),
    19: (4, 14), 20: (3, 20), 21: (2, 20), 22: (3, 26),
    23: (3, 24), 24: (2, 28), 25: (1, 24), 28: (3, 42),
    29: (2, 30), 32: (1, 42), 35: (1, 50), 38: (1, 54),
}


def require(condition, message):
    """Do not disable the validation when Python is run with -O."""
    if not condition:
        raise RuntimeError(message)


def cartan_matrix():
    matrix = [[2 if i == j else 0 for j in range(7)] for i in range(7)]
    for i, j in EDGES:
        matrix[i][j] = matrix[j][i] = -1
    return matrix


def reflection_roots():
    """The manuscript's reflection-closure algorithm, with integer arithmetic."""
    cartan = cartan_matrix()
    roots = {tuple(int(i == j) for i in range(7)) for j in range(7)}
    pending = list(roots)
    while pending:
        root = pending.pop()
        for i in range(7):
            reflected = list(root)
            reflected[i] -= sum(cartan[i][j] * root[j] for j in range(7))
            reflected = tuple(reflected)
            if reflected not in roots:
                roots.add(reflected)
                pending.append(reflected)
    return roots


def solve_coordinates(simple_roots, root):
    """Solve the eight-by-seven coordinate system by rational row reduction."""
    rows = [
        [simple_roots[j][i] for j in range(7)] + [root[i]]
        for i in range(8)
    ]
    for column in range(7):
        pivot = next(i for i in range(column, 8) if rows[i][column])
        rows[column], rows[pivot] = rows[pivot], rows[column]
        leading = rows[column][column]
        rows[column] = [value / leading for value in rows[column]]
        for i in range(8):
            if i != column:
                factor = rows[i][column]
                rows[i] = [
                    value - factor * pivot_value
                    for value, pivot_value in zip(rows[i], rows[column])
                ]
    require(all(value == 0 for value in rows[7]), "Inconsistent root coordinates")
    coordinates = tuple(rows[i][-1] for i in range(7))
    require(
        all(value.denominator == 1 for value in coordinates),
        "A geometric root does not have integral simple-root coordinates",
    )
    require(
        all(
            sum(simple_roots[j][i] * coordinates[j] for j in range(7)) == root[i]
            for i in range(8)
        ),
        "Root-coordinate reconstruction failed",
    )
    return tuple(int(value) for value in coordinates)


def geometric_roots():
    """The separate geometric construction specified in Appendix A."""
    unit = [tuple(Fraction(i == j) for i in range(8)) for j in range(8)]
    simple = [
        tuple(x - y for x, y in zip(unit[i], unit[i + 1]))
        for i in range(6)
    ]
    simple.append(tuple(Fraction(x, 2) for x in (-1, -1, -1, 1, 1, 1, 1, -1)))
    gram = [[sum(x * y for x, y in zip(a, b)) for b in simple] for a in simple]
    require(gram == cartan_matrix(), "Geometric simple roots have the wrong Cartan matrix")

    roots = [
        tuple(x - y for x, y in zip(unit[i], unit[j]))
        for i in range(8) for j in range(8) if i != j
    ]
    for plus in combinations(range(8), 4):
        roots.append(tuple(Fraction(1 if i in plus else -1, 2) for i in range(8)))
    require(len(roots) == len(set(roots)) == 126, "Wrong geometric root count")
    return {solve_coordinates(simple, root) for root in roots}


def enumerate_candidates(roots):
    candidates = []
    bounds_by_q = defaultdict(list)
    for labels in product(range(3), repeat=7):
        weights = Counter(sum(x * y for x, y in zip(root, labels)) for root in roots)
        weights[0] += 7  # Cartan zero weights in the adjoint representation.
        multiplicities = {
            j: weights[j] - weights[j + 2] for j in range(max(weights) + 1)
        }
        if any(m < 0 or (j % 2 and m % 2) for j, m in multiplicities.items()):
            continue
        require(
            sum((j + 1) * m for j, m in multiplicities.items()) == 133,
            "Highest-weight multiplicities do not reconstruct the adjoint dimension",
        )
        p = sum(multiplicities.values())
        require((p + 7) % 2 == 0, "Nonintegral value of q")
        q = (p + 7) // 2
        positive = sorted(j for j, m in multiplicities.items() if j > 0 for _ in range(m))
        survives = len(positive) >= q
        bound = sum(j + 2 for j in positive[:q]) - 70 if survives else None
        if survives:
            bounds_by_q[q].append(bound)
        candidates.append({
            "labels": list(labels),
            "highest_weight_multiplicities": {
                str(j): m for j, m in multiplicities.items() if m
            },
            "p": p,
            "q": q,
            "positive_highest_weights": positive,
            "passes_distinguished_necessary_test": survives,
            "lower_bound": bound,
        })
    groups = {q: (len(bounds), min(bounds)) for q, bounds in bounds_by_q.items()}
    return candidates, groups


def verify():
    reflected = reflection_roots()
    geometric = geometric_roots()
    require(reflected == geometric, "The two exact root constructions disagree")
    require(len(reflected) == 126, "Wrong reflection-closure root count")
    require(all(tuple(-x for x in root) in reflected for root in reflected), "Missing negative root")
    candidates, groups = enumerate_candidates(reflected)
    require(len(candidates) == 99, "Expected 99 sl2-compatible label candidates")
    surviving = sum(record["passes_distinguished_necessary_test"] for record in candidates)
    require(surviving == 79, "Expected 79 candidates after the distinguished test")
    require(groups == EXPECTED_GROUPS, "Grouped table differs from Appendix A")
    minimum = min(minimum for count, minimum in groups.values())
    require(minimum == 10, "Expected global minimum lower bound 10")
    return {
        "schema_version": 1,
        "calculation": "Appendix A: E7/A7 necessary distinguished characteristics",
        "root_constructions_agree": True,
        "root_count": len(reflected),
        "label_vectors_tested": 3 ** 7,
        "sl2_compatible_candidates": len(candidates),
        "distinguished_necessary_candidates": surviving,
        "minimum_lower_bound": minimum,
        "groups": [
            {"q": q, "number": count, "minimum_lower_bound": bound}
            for q, (count, bound) in sorted(groups.items())
        ],
        "candidates": candidates,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Save a JSON certificate including all 99 candidates")
    args = parser.parse_args()
    certificate = verify()
    print("PASS E7/A7: two root constructions agree (126 roots).")
    print("PASS 2187 labels: 99 sl2-compatible candidates; 79 pass the distinguished necessary test.")
    print("PASS all 24 Appendix A table rows; minimum lower bound = 10.")
    if args.output is not None:
        args.output.write_text(json.dumps(certificate, indent=2) + "\n", encoding="utf-8")
        print("Certificate written to " + str(args.output))


if __name__ == "__main__":
    main()


==> anc/verification_summary.txt <==
CURRENT ANCILLARY VERIFICATION RECORD

Date: 2026-10-08
Verified computational input: supplied source/data, prior to documentation cleanup.
Release: Multiplicity_One_for_Connected_Complex_Symmetric_Spaces_clean.zip
Python 3.12.14; SymPy 1.14.0; NumPy 2.5.3.
All arithmetic checks below use exact integer/rational arithmetic.

REPRODUCED CHECKS

PASS e7_a7
PASS evii_orbit_table
PASS evii_orbit15
PASS evii_geometry
PASS evii_local20
PASS evii_local17_18
PASS alternate_regular_slice
PASS alternate_slice17
PASS complete regenerated regular_slice.json and slice17.json equal delivered certificates.
PASS coordinates17/18/20.json triples and ordered normal bases match fresh reconstruction.
PASS quick-mode runner from an unrelated working directory (all five checks).
PASS runner refuses optimized Python and nonempty output directories.

RELEASE CHANGES

Added: README.txt, verify_all.py, this record, nice/verify_e7_a7.py,
        evii/verify_orbit15.py, evii/verify_orbit_table.py.
Updated only the run-path docstring in evii/verify_geometry.py and the
established README/verification-summary text. No mathematical coefficients,
JSON data, Lie-algebra helpers, manuscript source or bibliography changed.
Generated logs, bytecode and pickle caches are excluded from this ZIP.

SCOPE

These PASS results certify the stated finite calculations, not a new orbit
classification or a machine proof of the analytic distribution arguments.
No new LaTeX compilation or PDF review is claimed by this ancillary edit.

DOCUMENTATION-ONLY ANCILLARY CLEANUP (2026-10-08)

Removed nine historical current_revision audit/provenance files and two obsolete
established PDF/verification summaries. Updated anc/README.txt and this note.
No LaTeX, BibTeX, computation scripts or numeric certificate files changed.
The PASS records above predate this documentation-only cleanup.


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Run the bundled finite checks without changing manuscript or certificate files.

From the ZIP root: python anc/verify_all.py
Use --quick to omit radial rederivations and alternate-coordinate regeneration.
Use --output PATH to retain logs and generated data; otherwise use a temporary
directory. All script paths are resolved relative to this file.
"""

import argparse
from contextlib import nullcontext
import json
import os
from pathlib import Path
import pickle
import shutil
import subprocess
import sys
import tempfile
import time


HERE = Path(__file__).resolve().parent


def verify_coordinate_records(output):
    """Compare newly generated data, not supplied pickle inputs, with the JSON."""
    from fractions import Fraction

    def vector(raw):
        return {int(i): Fraction(c) for i, c in raw.items() if Fraction(c)}

    for orbit in (17, 18, 20):
        expected = json.loads((HERE / "current_revision" /
                               ("coordinates" + str(orbit) + ".json")).read_text())
        with (output / "radial" / ("singular_lifting." + str(orbit) + ".pickle")).open("rb") as stream:
            actual = pickle.load(stream)
        for key in ("e", "d", "f"):
            if vector(actual[key]) != vector(expected[key]):
                raise RuntimeError("Orbit " + str(orbit) + ": " + key + " coordinate record differs")
        if [vector(v) for v in actual["normal"]] != [vector(v) for v in expected["normal"]]:
            raise RuntimeError("Orbit " + str(orbit) + ": ordered normal basis differs")
    print("PASS coordinates17/18/20.json match freshly reconstructed triples and bases", flush=True)


def run_check(name, script, arguments, output, environment, records):
    log = output / (name + ".log")
    start = time.monotonic()
    print("Checking " + name + " ...", flush=True)
    with log.open("w", encoding="utf-8") as stream:
        process = subprocess.run(
            [sys.executable, "-B", str(script), *map(str, arguments)],
            stdout=stream, stderr=subprocess.STDOUT, env=environment,
            cwd=output,
        )
    seconds = round(time.monotonic() - start, 2)
    records.append({"check": name, "passed": process.returncode == 0,
                    "seconds": seconds})
    if process.returncode:
        print(log.read_text(encoding="utf-8")[-12000:], file=sys.stderr)
        raise RuntimeError(name + " failed; see " + str(log))
    print("PASS " + name + " (" + str(seconds) + " s)", flush=True)


def verify(output, quick):
    import numpy
    import sympy

    output.mkdir(parents=True, exist_ok=True)
    if any(output.iterdir()):
        raise RuntimeError("Choose an empty --output directory so all derived caches are fresh")
    environment = os.environ.copy()
    environment.pop("PYTHONOPTIMIZE", None)
    environment["PYTHONDONTWRITEBYTECODE"] = "1"
    environment["EVII_RESULTS_DIR"] = str(output / "radial")
    environment["EVII_AUDIT_COMPUTATIONS"] = str(
        HERE / "evii/established/audit/computations")
    records = []
    checks = [
        ("e7_a7", "nice/verify_e7_a7.py", []),
        ("evii_orbit_table", "evii/verify_orbit_table.py", []),
        ("evii_orbit15", "evii/verify_orbit15.py", []),
        ("evii_geometry", "evii/verify_geometry.py", []),
        ("evii_local20", "evii/established/singular/verify_local20.py",
         [] if quick else ["--rederive"]),
    ]
    if not quick:
        checks.append(("evii_local17_18", "evii/established/singular/verify.py", []))
    for name, relative, arguments in checks:
        run_check(name, HERE / relative, arguments, output, environment, records)

    if not quick:
        verify_coordinate_records(output)
        # These older scripts regenerate JSON next to themselves. Run copies
        # and compare the complete results with the delivered certificates.
        established = HERE / "evii/established"
        copied = output / "established"
        if copied.exists():
            raise RuntimeError("Use an output directory without an established subdirectory")
        shutil.copytree(established, copied, ignore=shutil.ignore_patterns(
            "__pycache__", "*.pickle", "results"))
        for stem in ["regular_slice", "slice17"]:
            run_check("alternate_" + stem, copied / (stem + ".py"), [],
                      output, environment, records)
            expected = json.loads((established / (stem + ".json")).read_text())
            actual = json.loads((copied / (stem + ".json")).read_text())
            if actual != expected:
                changed = sorted(key for key in set(expected) | set(actual)
                                 if expected.get(key) != actual.get(key))
                raise RuntimeError(stem + " certificate mismatch: " + ", ".join(changed))
            print("PASS " + stem + ".json matches regenerated data", flush=True)

    report = {"mode": "quick" if quick else "full", "all_passed": True,
              "python": sys.version.split()[0], "sympy": sympy.__version__,
              "numpy": numpy.__version__, "checks": records,
              "scope": "Finite arithmetic certificates; not orbit classification or analytic proofs"}
    (output / "verification_report.json").write_text(
        json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print("ALL " + str(len(records)) + " CHECKS PASSED (" + report["mode"] + ").", flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--quick", action="store_true", help="Run five checks, skipping expensive rederivations")
    parser.add_argument("--output", type=Path, help="Retain logs and generated data in this directory")
    args = parser.parse_args()
    if not __debug__:
        parser.error("Run without -O or PYTHONOPTIMIZE: existing verifiers use assertions")
    context = (nullcontext(str(args.output.resolve())) if args.output else
               tempfile.TemporaryDirectory(prefix="anc-verification-"))
    try:
        with context as directory:
            verify(Path(directory), args.quick)
    except (ImportError, OSError, RuntimeError) as error:
        parser.exit(1, "Verification failed: " + str(error) + "\n")


if __name__ == "__main__":
    main()

